A stable and causal model of magnetohydrodynamics

We formulate the theory of first-order dissipative magnetohydrodynamics in an arbitrary hydrodynamic frame under the assumption of parity-invariance and discrete charge symmetry. We study the mode spectrum of Alfv\'en and magnetosonic waves as well as the spectrum of gapped excitations and derive constraints on the transport coefficients such that generic equilibrium states with constant magnetic fields are stable and causal under linearised perturbations. We solve these constraints for a specific equation of state and show that there exists a large family of hydrodynamic frames that renders the linear fluctuations stable and causal. This theory does not require introducing new dynamical degrees of freedom and therefore is a promising and simpler alternative to M\"{u}ller-Israel-Stewart-type theories. Together with a detailed analysis of transport, entropy production and Kubo formulae, the theory presented here is well suited for studying dissipative effects in various contexts ranging from heavy-ion collisions to astrophysics.

==> anc/Ancillary_file.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    173861,       4731]
NotebookOptionsPosition[    165121,       4592]
NotebookOutlinePosition[    165588,       4610]
CellTagsIndexPosition[    165545,       4607]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"Quit", "[", "]"}]], "Input",
 CellChangeTimes->{{3.851405890177449*^9, 3.8514058915385184`*^9}},
 CellLabel->"In[61]:=",ExpressionUUID->"c51dfb53-323e-454a-8153-504c86e0aa32"],

Cell[TextData[{
 "In the following we use the notation ",
 StyleBox["X= Cos[\[Theta]]",
  FontWeight->"Bold"],
 " "
}], "Text",
 CellChangeTimes->{
  3.851240458858803*^9, {3.8514063007831173`*^9, 
   3.851406301320574*^9}},ExpressionUUID->"d97aa6a8-f5ba-4b66-8da4-\
ed3567f7ac31"],

Cell[CellGroupData[{

Cell["Alfv\[EAcute]n Channel", "Title",
 CellChangeTimes->{{3.8514048714677944`*^9, 
  3.8514048756258564`*^9}},ExpressionUUID->"e7dc1006-f656-47e6-a586-\
fee182b4601d"],

Cell[CellGroupData[{

Cell["Spectral Function", "Chapter",
 CellChangeTimes->{{3.8512442859474635`*^9, 
  3.851244290924446*^9}},ExpressionUUID->"2169c05e-5133-4cd8-b176-\
94fbd1845881"],

Cell[TextData[{
 "The ",
 StyleBox["characteristic matrix",
  FontWeight->"Bold"],
 " in the Alfv\[EAcute]n channel at ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[Beta]", 
    StyleBox["=",
     FontWeight->"Plain"], 
    StyleBox["0",
     FontWeight->"Plain"]}], TraditionalForm]],ExpressionUUID->
  "c72bff68-8991-4e7b-8764-46ac3e5c8067"],
 " reads"
}], "Text",
 CellChangeTimes->{{3.851240359222624*^9, 3.8512404350544834`*^9}, {
  3.851404915670946*^9, 
  3.8514049171936884`*^9}},ExpressionUUID->"776825cf-9e04-48a6-995b-\
d06ca17efec5"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[ScriptCapitalM]", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["k", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["X", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"\[ScriptL]1", "-", "\[Eta]I"}], ")"}]}], "+", 
              "\[Eta]I"}], ")"}]}], "+", 
           RowBox[{"\[CapitalDelta]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"s0", " ", "T0"}], "-", 
              RowBox[{"\[ScriptK]2", " ", "\[CapitalDelta]"}], "+", 
              RowBox[{"\[Mu]0", " ", "\[Rho]0"}]}], ")"}]}]}], ")"}]}], 
        RowBox[{"\[ScriptK]2", " ", "\[ScriptN]2", " ", "\[Mu]0"}]], ",", 
       FractionBox[
        RowBox[{"k", " ", "X", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             RowBox[{"(", 
              RowBox[{"\[ScriptK]1", "+", "\[ScriptL]2"}], ")"}]}], " ", 
            "\[CapitalDelta]"}], "+", "\[Rho]0"}], ")"}]}], 
        RowBox[{"\[ScriptK]2", " ", "\[ScriptN]2"}]]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"k", " ", "X", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"\[ScriptM]2", "+", "\[ScriptN]1"}], ")"}], " ", 
           "\[CapitalDelta]"}], "-", "\[Rho]0"}], ")"}]}], ",", 
       RowBox[{"\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["k", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"rII", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["X", "2"]}], ")"}]}], "-", 
             RowBox[{
              SuperscriptBox["X", "2"], " ", "\[ScriptM]1"}]}], ")"}], " ", 
           "\[Mu]0"}], "+", 
          RowBox[{"\[CapitalDelta]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[ScriptN]2", " ", "\[CapitalDelta]", " ", "\[Mu]0"}], 
             "-", "\[Rho]0"}], ")"}]}]}], ")"}]}]}], "}"}]}], "}"}]}], 
  ";"}], "\n", 
 RowBox[{"MatrixForm", "[", "\[ScriptCapitalM]", "]"}]}], "Input",
 CellChangeTimes->{{3.851240228096872*^9, 3.851240245435817*^9}, {
   3.8512403077925177`*^9, 3.8512403393341722`*^9}, 3.851240482114316*^9, {
   3.851242483086668*^9, 3.8512424890293694`*^9}, 3.8512426752836423`*^9, 
   3.8512427407852707`*^9, 3.8514050859557886`*^9, {3.851405152169316*^9, 
   3.8514051580525227`*^9}, 3.85140529613242*^9, {3.8514053585842996`*^9, 
   3.851405361443693*^9}, {3.8514056403174706`*^9, 3.8514056452042646`*^9}},
 Background->RGBColor[1, 0.9, 0.8],
 CellLabel->"In[1]:=",ExpressionUUID->"4bfcb3ff-0863-415b-86a0-cd2296b63c6a"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["k", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["X", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"\[ScriptL]1", "-", "\[Eta]I"}], ")"}]}], "+", 
             "\[Eta]I"}], ")"}]}], "+", 
          RowBox[{"\[CapitalDelta]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s0", " ", "T0"}], "-", 
             RowBox[{"\[ScriptK]2", " ", "\[CapitalDelta]"}], "+", 
             RowBox[{"\[Mu]0", " ", "\[Rho]0"}]}], ")"}]}]}], ")"}]}], 
       RowBox[{"\[ScriptK]2", " ", "\[ScriptN]2", " ", "\[Mu]0"}]], 
      FractionBox[
       RowBox[{"k", " ", "X", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "\[ScriptK]1"}], "-", "\[ScriptL]2"}], ")"}], " ", 
           "\[CapitalDelta]"}], "+", "\[Rho]0"}], ")"}]}], 
       RowBox[{"\[ScriptK]2", " ", "\[ScriptN]2"}]]},
     {
      RowBox[{"k", " ", "X", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"\[ScriptM]2", "+", "\[ScriptN]1"}], ")"}], " ", 
          "\[CapitalDelta]"}], "-", "\[Rho]0"}], ")"}]}], 
      RowBox[{"\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["k", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"rII", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["X", "2"]}], ")"}]}], "-", 
            RowBox[{
             SuperscriptBox["X", "2"], " ", "\[ScriptM]1"}]}], ")"}], " ", 
          "\[Mu]0"}], "+", 
         RowBox[{"\[CapitalDelta]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[ScriptN]2", " ", "\[CapitalDelta]", " ", "\[Mu]0"}], 
            "-", "\[Rho]0"}], ")"}]}]}], ")"}]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.8512404728053226`*^9, 3.8512404846944785`*^9}, 
   3.851242490478969*^9, 3.851242742724769*^9, 3.8512428977086306`*^9, 
   3.8512432505656323`*^9, 3.851400322141571*^9, 3.8514050913227196`*^9, 
   3.8514051587958207`*^9, 3.8514052969534845`*^9, 3.851405362002592*^9, 
   3.8514056459767694`*^9, 3.851405995087446*^9},
 CellLabel->
  "Out[2]//MatrixForm=",ExpressionUUID->"1309045c-de12-4bf2-bfcf-\
29ffc432d72e"]
}, Open  ]],

Cell[TextData[{
 "The ",
 StyleBox["spectral function",
  FontWeight->"Bold"],
 "  ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[ScriptCapitalF]", "(", 
    RowBox[{"\[CapitalDelta]", ",", "k", ",", 
     RowBox[{"\[Beta]", "=", "0"}]}], ")"}], TraditionalForm]],ExpressionUUID->
  "aba6850f-fd77-427f-b186-52fada23bf7d"],
 "  is the determinant of the matrix \[ScriptCapitalM]"
}], "Text",
 CellChangeTimes->{{3.8512430043393764`*^9, 
  3.8512430719730225`*^9}},ExpressionUUID->"ea0cc3ad-b475-46c7-9a50-\
47c9ae913216"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[ScriptCapitalF]ALFV", "=", 
   RowBox[{
    RowBox[{"Det", "[", "\[ScriptCapitalM]", "]"}], "//", "FullSimplify"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.830509521292876*^9, 3.8305095483330812`*^9}, {
   3.8305955211747274`*^9, 3.8305955698092856`*^9}, {3.8305956495967474`*^9, 
   3.8305956580797777`*^9}, {3.830595757641575*^9, 3.830595761282448*^9}, {
   3.8314774655155725`*^9, 3.8314774670405703`*^9}, 3.831477734211934*^9, {
   3.8315223294183564`*^9, 3.8315223313988543`*^9}, 3.8322444838217006`*^9, 
   3.8322448325842*^9, {3.843675047591456*^9, 3.8436750520733004`*^9}, {
   3.8436751049617586`*^9, 3.8436751119677954`*^9}, {3.843675421669036*^9, 
   3.8436754459347935`*^9}, {3.8436760485702972`*^9, 3.8436760491628*^9}, {
   3.843676101476263*^9, 3.8436761026972327`*^9}, {3.8437109777148275`*^9, 
   3.8437109817030153`*^9}, {3.843758360285404*^9, 3.8437583628407917`*^9}, 
   3.8437588331908245`*^9, 3.844178116712478*^9, 3.8441812020707464`*^9, 
   3.84418263277594*^9, {3.85124051900871*^9, 3.8512405235276546`*^9}, {
   3.851240693867788*^9, 3.851240698359973*^9}, {3.851242175686321*^9, 
   3.8512421955851917`*^9}, 3.851242463205456*^9, 3.851242514249997*^9, {
   3.8514048936528625`*^9, 3.851404897441568*^9}, {3.851405096497571*^9, 
   3.8514051018697524`*^9}, 3.851405351951873*^9},
 Background->RGBColor[0.94, 0.88, 0.94],
 CellLabel->"In[3]:=",ExpressionUUID->"135a1935-91c1-4f0c-90e7-45ea465c9165"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"\[ScriptCapitalF]ALFV", "-", 
   FractionBox[
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["k", "2"], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[ScriptL]1", " ", 
            SuperscriptBox["X", "2"]}], "+", 
           RowBox[{"\[Eta]I", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              SuperscriptBox["X", "2"]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{"\[CapitalDelta]", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"s0", " ", "T0"}], " ", "+", 
           RowBox[{"\[Mu]0", " ", "\[Rho]0"}], "-", 
           RowBox[{"\[ScriptK]2", " ", "\[CapitalDelta]"}]}], ")"}]}]}], 
       ")"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Mu]0", " ", 
         SuperscriptBox["k", "2"], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[ScriptM]1", " ", 
            SuperscriptBox["X", "2"]}], "+", 
           RowBox[{"rII", " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              SuperscriptBox["X", "2"]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{"\[CapitalDelta]", 
         RowBox[{"(", 
          RowBox[{"\[Rho]0", "-", 
           RowBox[{"\[ScriptN]2", " ", "\[CapitalDelta]", " ", "\[Mu]0"}]}], 
          ")"}]}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["k", "2"], "\[Mu]0", 
      RowBox[{"(", 
       RowBox[{"\[Rho]0", "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"\[ScriptK]1", "+", "\[ScriptL]2"}], ")"}], 
         "\[CapitalDelta]"}]}], ")"}], 
      RowBox[{"(", 
       RowBox[{"\[Rho]0", "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"\[ScriptM]2", "+", "\[ScriptN]1"}], ")"}], 
         "\[CapitalDelta]"}]}], ")"}], 
      SuperscriptBox["X", "2"]}]}], 
    RowBox[{"\[ScriptK]2", " ", "\[ScriptN]2", " ", "\[Mu]0"}]]}], "//", 
  "FullSimplify", "       ", 
  RowBox[{"(*", " ", 
   RowBox[{"Eq", ".", " ", 
    RowBox[{"(", "3.11", ")"}]}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.851405397683961*^9, 3.851405433346327*^9}, {
  3.851405654116267*^9, 3.851405672260375*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->"In[4]:=",ExpressionUUID->"8ddb11ba-a759-460f-b0b4-e977a4f3e76a"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.851405406722609*^9, {3.8514056665043154`*^9, 3.8514056731915226`*^9}, 
   3.8514060006961217`*^9},
 CellLabel->"Out[4]=",ExpressionUUID->"c222e2eb-3b4d-4508-90ce-99095a1f001e"]
}, Open  ]],

Cell["\<\
=========================================
We extract the coefficients for this quartic polynomial\
\>", "Text",
 CellChangeTimes->{{3.8514060121670847`*^9, 
  3.851406044808055*^9}},ExpressionUUID->"79cd9b2b-8b52-4229-a855-\
9ff1093a9940"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[ScriptCapitalA]3", "=", 
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{
      FractionBox["\[Rho]0", 
       RowBox[{"\[ScriptN]2", " ", "\[Mu]0"}]], "+", 
      FractionBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"s0", " ", "T0"}], "+", 
         RowBox[{"\[Mu]0", " ", "\[Rho]0"}]}], ")"}], "\[ScriptK]2"]}], 
     ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"\[ScriptCapitalA]2", "=", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"s0", " ", "T0"}], "+", 
        RowBox[{"\[Mu]0", " ", "\[Rho]0"}]}], ")"}], "\[ScriptK]2"], 
     RowBox[{"(", 
      FractionBox["\[Rho]0", 
       RowBox[{"\[ScriptN]2", " ", "\[Mu]0"}]], ")"}]}], "-", " ", 
    RowBox[{
     SuperscriptBox["k", "2"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          FractionBox["\[ScriptM]1", "\[ScriptN]2"], "+", " ", 
          FractionBox["\[ScriptL]1", "\[ScriptK]2"], "-", 
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{"\[ScriptK]1", "+", "\[ScriptL]2"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"\[ScriptM]2", "+", "\[ScriptN]1"}], ")"}]}], 
           RowBox[{"\[ScriptK]2", " ", "\[ScriptN]2"}]]}], " ", ")"}], 
        SuperscriptBox["X", "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          FractionBox["rII", "\[ScriptN]2"], "+", 
          FractionBox["\[Eta]I", "\[ScriptK]2"]}], ")"}], 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SuperscriptBox["X", "2"]}], ")"}]}]}], ")"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"\[ScriptCapitalA]1", "=", 
   RowBox[{
    SuperscriptBox["k", "2"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s0", " ", "T0"}], "+", 
             RowBox[{"\[Mu]0", " ", "\[Rho]0"}]}], ")"}], "\[ScriptK]2"], 
          FractionBox["\[ScriptM]1", "\[ScriptN]2"]}], "-", 
         RowBox[{
          RowBox[{"(", 
           FractionBox["\[Rho]0", 
            RowBox[{"\[ScriptN]2", " ", "\[Mu]0"}]], ")"}], 
          FractionBox[
           RowBox[{"\[Mu]0", 
            RowBox[{"(", 
             RowBox[{
             "\[ScriptK]1", "+", "\[ScriptL]2", "+", "\[ScriptM]2", "+", 
              "\[ScriptN]1"}], ")"}]}], "\[ScriptK]2"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           FractionBox["\[Rho]0", 
            RowBox[{"\[ScriptN]2", " ", "\[Mu]0"}]], ")"}], 
          FractionBox["\[ScriptL]1", "\[ScriptK]2"]}]}], ")"}], 
       SuperscriptBox["X", "2"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s0", " ", "T0"}], "+", 
             RowBox[{"\[Mu]0", " ", "\[Rho]0"}]}], ")"}], "\[ScriptK]2"], 
          FractionBox[
           RowBox[{"(", "rII", ")"}], "\[ScriptN]2"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           FractionBox["\[Rho]0", 
            RowBox[{"\[ScriptN]2", " ", "\[Mu]0"}]], ")"}], 
          FractionBox[
           RowBox[{"(", "\[Eta]I", ")"}], 
           RowBox[{"\[ScriptK]2", " "}]]}]}], ")"}], 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["X", "2"]}], ")"}]}]}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"\[ScriptCapitalA]0", "=", 
    RowBox[{
     SuperscriptBox["k", "2"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox[
         SuperscriptBox["\[Rho]0", "2"], 
         RowBox[{"\[ScriptN]2", " ", "\[ScriptK]2"}]], 
        SuperscriptBox["X", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["k", "2"], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FractionBox["rII", "\[ScriptN]2"], 
              FractionBox["\[ScriptL]1", "\[ScriptK]2"]}], "+", 
             RowBox[{
              FractionBox["\[Eta]I", "\[ScriptK]2"], 
              FractionBox["\[ScriptM]1", "\[ScriptN]2"]}]}], ")"}], 
           SuperscriptBox["X", "2"]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", 
              SuperscriptBox["X", "2"]}], "-", "1"}], ")"}], 
           FractionBox["rII", "\[ScriptN]2"], 
           FractionBox["\[Eta]I", "\[ScriptK]2"]}], "-", 
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{"rII", "-", "\[ScriptM]1"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"\[ScriptL]1", "-", "\[Eta]I"}], ")"}], " ", 
            SuperscriptBox["X", "4"]}], 
           RowBox[{"\[ScriptK]2", " ", "\[ScriptN]2"}]]}], ")"}]}]}], 
      ")"}]}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{"{", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[ScriptCapitalA]3", "\[Equal]", 
     RowBox[{"Coefficient", "[", 
      RowBox[{"\[ScriptCapitalF]ALFV", ",", "\[CapitalDelta]", ",", "3"}], 
      "]"}]}], ",", "\[IndentingNewLine]", 
    RowBox[{"\[ScriptCapitalA]2", "\[Equal]", 
     RowBox[{"Coefficient", "[", 
      RowBox[{"\[ScriptCapitalF]ALFV", ",", "\[CapitalDelta]", ",", "2"}], 
      "]"}]}], ",", "            ", 
    RowBox[{"(*", " ", 
     RowBox[{"Eq", ".", " ", 
      RowBox[{"(", "3.13", ")"}]}], " ", "*)"}], "\[IndentingNewLine]", 
    RowBox[{"\[ScriptCapitalA]1", "\[Equal]", 
     RowBox[{"Coefficient", "[", 
      RowBox[{"\[ScriptCapitalF]ALFV", ",", "\[CapitalDelta]", ",", "1"}], 
      "]"}]}], ",", "\[IndentingNewLine]", 
    RowBox[{"\[ScriptCapitalA]0", "\[Equal]", 
     RowBox[{"Coefficient", "[", 
      RowBox[{"\[ScriptCapitalF]ALFV", ",", "\[CapitalDelta]", ",", "0"}], 
      "]"}]}]}], "\[IndentingNewLine]", "}"}], "]"}]}], "Input",
 CellChangeTimes->{{3.849605259402006*^9, 3.8496052685648937`*^9}, {
   3.849611170515398*^9, 3.8496111767545385`*^9}, 3.8496112229220524`*^9, {
   3.849679334525812*^9, 3.849679363167074*^9}, {3.851405713360283*^9, 
   3.851405877845376*^9}},
 Background->RGBColor[1, 0.9, 0.8],
 CellLabel->"In[5]:=",ExpressionUUID->"f0cf1eea-ebaf-49c6-8d92-ecd158117fe6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"True", ",", "True", ",", "True", ",", "True"}], "}"}]], "Output",
 CellChangeTimes->{3.851405799009177*^9, 3.851405835467064*^9, 
  3.851406001015911*^9},
 CellLabel->"Out[9]=",ExpressionUUID->"5dc40535-0a5d-49e1-a095-9b57bac531d2"]
}, Open  ]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Magnetosonic Channel", "Title",
 CellChangeTimes->{{3.851239595712624*^9, 3.8512395985357685`*^9}, {
  3.851239652369766*^9, 3.8512396663023653`*^9}, {3.851239727240137*^9, 
  3.851239728457509*^9}, {3.8514003047436237`*^9, 
  3.8514003106523333`*^9}},ExpressionUUID->"34183670-928b-4acd-b8ee-\
c132fb50c0fe"],

Cell[CellGroupData[{

Cell["Spectral Function", "Chapter",
 CellChangeTimes->{{3.8512442859474635`*^9, 
  3.851244290924446*^9}},ExpressionUUID->"855b194e-c040-4dc4-9143-\
001c85f60bd1"],

Cell[TextData[{
 "The ",
 StyleBox["characteristic matrix",
  FontWeight->"Bold"],
 " in the magnetosonic channel at ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[Beta]", 
    StyleBox["=",
     FontWeight->"Plain"], 
    StyleBox["0",
     FontWeight->"Plain"]}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "6df0f36c-5785-4120-a3f9-ffd786361198"],
 " reads"
}], "Text",
 CellChangeTimes->{{3.851240359222624*^9, 
  3.8512404350544834`*^9}},ExpressionUUID->"f5f320f6-f8e4-4e2c-83d8-\
3a6ca78bc630"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[ScriptCapitalM]", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", "k", " ", "T0", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"s0", " ", "T0"}], "-", 
           RowBox[{"\[CapitalDelta]", " ", 
            RowBox[{"(", 
             RowBox[{"\[ScriptK]2", "+", "\[CurlyEpsilon]1"}], ")"}]}], "+", 
           RowBox[{"\[Mu]0", " ", "\[Rho]0"}]}], ")"}]}], 
        RowBox[{"\[ScriptK]2", " ", "\[ScriptN]2", " ", 
         SuperscriptBox["\[Mu]0", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[CurlyEpsilon]4", " ", "\[Rho]3"}], "-", 
           RowBox[{"\[CurlyEpsilon]3", " ", "\[Rho]4"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"\[Chi]1", "+", 
           RowBox[{"T0", " ", "\[Rho]0", " ", "\[Chi]2"}]}], ")"}]}]], ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", "k", " ", "T0", " ", "X", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "s0"}], " ", "T0"}], "+", 
            RowBox[{"\[CapitalDelta]", " ", 
             RowBox[{"(", 
              RowBox[{"\[CurlyEpsilon]2", "+", "\[Chi]1", "+", 
               RowBox[{"T0", " ", "\[Rho]0", " ", "\[Chi]2"}]}], ")"}]}]}], 
           ")"}]}], 
         RowBox[{
          SqrtBox[
           RowBox[{"1", "-", 
            SuperscriptBox["X", "2"]}]], " ", "\[ScriptK]2", " ", 
          "\[ScriptN]2", " ", 
          SuperscriptBox["\[Mu]0", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[CurlyEpsilon]4", " ", "\[Rho]3"}], "-", 
            RowBox[{"\[CurlyEpsilon]3", " ", "\[Rho]4"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"\[Chi]1", "+", 
            RowBox[{"T0", " ", "\[Rho]0", " ", "\[Chi]2"}]}], ")"}]}]]}], ",", 
       FractionBox[
        RowBox[{
         SuperscriptBox["k", "2"], " ", "T0", " ", "X", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "\[ScriptK]1"}], " ", "\[Mu]0"}], "+", 
           RowBox[{"T0", " ", "\[Rho]0", " ", "\[Chi]2"}]}], ")"}]}], 
        RowBox[{"\[ScriptK]2", " ", "\[ScriptN]2", " ", 
         SuperscriptBox["\[Mu]0", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[CurlyEpsilon]4", " ", "\[Rho]3"}], "-", 
           RowBox[{"\[CurlyEpsilon]3", " ", "\[Rho]4"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"\[Chi]1", "+", 
           RowBox[{"T0", " ", "\[Rho]0", " ", "\[Chi]2"}]}], ")"}]}]], ",", 
       FractionBox[
        RowBox[{
         RowBox[{"\[CapitalDelta]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "\[CapitalDelta]"}], " ", "\[CurlyEpsilon]4"}], "+", 
            RowBox[{"T0", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"T0", " ", "\[Lambda]"}], "+", 
               RowBox[{"\[Mu]0", " ", "\[Chi]"}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["k", "2"], " ", "T0", " ", 
          RowBox[{"(", 
           RowBox[{"\[ScriptK]1", "-", 
            RowBox[{
             SuperscriptBox["X", "2"], " ", "\[ScriptK]1"}], "+", 
            RowBox[{"T0", " ", 
             SuperscriptBox["X", "2"], " ", "\[Chi]", " ", "\[Chi]2"}]}], 
           ")"}]}]}], 
        RowBox[{
         SqrtBox[
          RowBox[{"1", "-", 
           SuperscriptBox["X", "2"]}]], " ", "\[ScriptK]2", " ", 
         "\[ScriptN]2", " ", 
         SuperscriptBox["\[Mu]0", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[CurlyEpsilon]4", " ", "\[Rho]3"}], "-", 
           RowBox[{"\[CurlyEpsilon]3", " ", "\[Rho]4"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"\[Chi]1", "+", 
           RowBox[{"T0", " ", "\[Rho]0", " ", "\[Chi]2"}]}], ")"}]}]], ",", 
       FractionBox[
        RowBox[{
         RowBox[{"\[CapitalDelta]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"c", " ", 
             SuperscriptBox["T0", "3"]}], "+", 
            RowBox[{
            "\[CapitalDelta]", " ", "\[CurlyEpsilon]4", " ", "\[Mu]0"}], "+", 
            RowBox[{
             SuperscriptBox["T0", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "\[CapitalDelta]"}], " ", "\[CurlyEpsilon]3"}], 
               "+", 
               RowBox[{"\[Lambda]", " ", "\[Mu]0"}]}], ")"}]}]}], ")"}]}], 
         "+", 
         RowBox[{
          SuperscriptBox["k", "2"], " ", "T0", " ", 
          RowBox[{"(", 
           RowBox[{"\[ScriptK]2", "-", 
            RowBox[{
             SuperscriptBox["X", "2"], " ", "\[ScriptK]2"}], "-", 
            RowBox[{"\[ScriptK]1", " ", "\[Mu]0"}], "+", 
            RowBox[{
             SuperscriptBox["X", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"\[ScriptK]1", " ", "\[Mu]0"}], "+", "\[Chi]1", "+", 
               RowBox[{"T0", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"T0", " ", "\[Lambda]"}], "+", "\[Rho]0"}], ")"}], 
                " ", "\[Chi]2"}]}], ")"}]}]}], ")"}]}]}], 
        RowBox[{"T0", " ", 
         SqrtBox[
          RowBox[{"1", "-", 
           SuperscriptBox["X", "2"]}]], " ", "\[ScriptK]2", " ", 
         "\[ScriptN]2", " ", 
         SuperscriptBox["\[Mu]0", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[CurlyEpsilon]4", " ", "\[Rho]3"}], "-", 
           RowBox[{"\[CurlyEpsilon]3", " ", "\[Rho]4"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"\[Chi]1", "+", 
           RowBox[{"T0", " ", "\[Rho]0", " ", "\[Chi]2"}]}], ")"}]}]]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], " ", 
        SuperscriptBox["k", "2"], " ", "X", " ", 
        SqrtBox[
         RowBox[{"1", "-", 
          SuperscriptBox["X", "2"]}]], " ", 
        RowBox[{"(", 
         RowBox[{"\[ScriptL]1", "+", "\[Tau]1"}], ")"}]}], ",", 
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["k", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["X", "2"]}], ")"}]}], " ", 
              RowBox[{"(", 
               RowBox[{"\[ScriptL]1", "-", 
                RowBox[{"\[ScriptL]2", " ", "\[Mu]0"}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["X", "2"], " ", "\[Tau]2"}]}], ")"}]}], "+", 
          RowBox[{"\[CapitalDelta]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s0", " ", "T0"}], "-", 
             RowBox[{"\[CapitalDelta]", " ", 
              RowBox[{"(", 
               RowBox[{"\[Chi]1", "+", 
                RowBox[{"T0", " ", "\[Rho]0", " ", "\[Chi]2"}]}], ")"}]}]}], 
            ")"}]}]}], ")"}]}], ",", 
       RowBox[{"k", " ", 
        SqrtBox[
         RowBox[{"1", "-", 
          SuperscriptBox["X", "2"]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[ScriptL]2", " ", "\[CapitalDelta]", " ", "\[Mu]0"}], "-", 
          RowBox[{"\[Rho]0", " ", 
           RowBox[{"(", 
            RowBox[{"\[Mu]0", "+", 
             RowBox[{"T0", " ", "\[CapitalDelta]", " ", "\[Chi]2"}]}], 
            ")"}]}]}], ")"}]}], ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"k", " ", "X", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"T0", " ", "\[Mu]0", " ", "\[Chi]"}], "+", 
            RowBox[{"\[CapitalDelta]", " ", 
             RowBox[{"(", 
              RowBox[{"\[Tau]4", "+", 
               RowBox[{
                SuperscriptBox["T0", "2"], " ", "\[Chi]", " ", "\[Chi]2"}]}], 
              ")"}]}]}], ")"}]}], "T0"]}], ",", 
       RowBox[{"k", " ", "X", " ", 
        RowBox[{"(", 
         RowBox[{"s0", "-", 
          RowBox[{"\[Lambda]", " ", 
           RowBox[{"(", 
            RowBox[{"\[Mu]0", "+", 
             RowBox[{"T0", " ", "\[CapitalDelta]", " ", "\[Chi]2"}]}], 
            ")"}]}], "+", 
          FractionBox[
           RowBox[{
            RowBox[{"\[CapitalDelta]", " ", "\[Mu]0", " ", "\[Tau]4"}], "-", 
            RowBox[{"T0", " ", "\[CapitalDelta]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"T0", " ", "\[Tau]3"}], "+", "\[Chi]1", "+", 
               RowBox[{"T0", " ", "\[Rho]0", " ", "\[Chi]2"}]}], ")"}]}]}], 
           SuperscriptBox["T0", "2"]]}], ")"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["k", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"\[ScriptF]1", "-", 
             RowBox[{
              SuperscriptBox["X", "2"], " ", "\[ScriptF]1"}], "+", 
             RowBox[{
              SuperscriptBox["X", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"\[ScriptL]1", "-", "\[Eta]I"}], ")"}]}], "+", 
             "\[Eta]I"}], ")"}]}], "+", 
          RowBox[{"\[CapitalDelta]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s0", " ", "T0"}], "-", 
             RowBox[{"\[ScriptK]2", " ", "\[CapitalDelta]"}], "+", 
             RowBox[{"\[Mu]0", " ", "\[Rho]0"}]}], ")"}]}]}], ")"}]}], ",", 
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], " ", 
        SuperscriptBox["k", "2"], " ", "X", " ", 
        SqrtBox[
         RowBox[{"1", "-", 
          SuperscriptBox["X", "2"]}]], " ", 
        RowBox[{"(", 
         RowBox[{"\[ScriptF]2", "+", "\[ScriptL]1", "-", 
          RowBox[{"\[ScriptL]2", " ", "\[Mu]0"}]}], ")"}]}], ",", 
       RowBox[{"k", " ", "X", " ", "\[Mu]0", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"\[ScriptK]1", "+", "\[ScriptL]2"}], ")"}], " ", 
           "\[CapitalDelta]"}], "-", "\[Rho]0"}], ")"}]}], ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"k", " ", 
          SqrtBox[
           RowBox[{"1", "-", 
            SuperscriptBox["X", "2"]}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[ScriptF]4", " ", "\[CapitalDelta]"}], "+", 
            RowBox[{"T0", " ", "\[ScriptK]1", " ", "\[CapitalDelta]"}], "-", 
            RowBox[{"T0", " ", "\[Rho]0"}]}], ")"}]}], "T0"]}], ",", 
       FractionBox[
        RowBox[{"k", " ", 
         SqrtBox[
          RowBox[{"1", "-", 
           SuperscriptBox["X", "2"]}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"s0", " ", 
            SuperscriptBox["T0", "2"]}], "-", 
           RowBox[{"T0", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"T0", " ", "\[ScriptF]3"}], "+", "\[ScriptK]2"}], ")"}],
             " ", "\[CapitalDelta]"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"\[ScriptF]4", "+", 
              RowBox[{"T0", " ", "\[ScriptK]1"}]}], ")"}], " ", 
            "\[CapitalDelta]", " ", "\[Mu]0"}]}], ")"}]}], 
        SuperscriptBox["T0", "2"]]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"k", " ", 
        SqrtBox[
         RowBox[{"1", "-", 
          SuperscriptBox["X", "2"]}]], " ", 
        RowBox[{"(", 
         RowBox[{"\[Rho]0", "-", 
          RowBox[{"\[CapitalDelta]", " ", 
           RowBox[{"(", 
            RowBox[{"\[ScriptM]2", "+", "\[Rho]1"}], ")"}]}]}], ")"}]}], ",", 
       RowBox[{
        RowBox[{"-", "k"}], " ", "X", " ", "\[CapitalDelta]", " ", 
        "\[Rho]2"}], ",", 
       RowBox[{"\[ImaginaryI]", " ", 
        SuperscriptBox["k", "2"], " ", "X", " ", 
        SqrtBox[
         RowBox[{"1", "-", 
          SuperscriptBox["X", "2"]}]], " ", "\[ScriptM]1", " ", "\[Mu]0"}], 
       ",", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["k", "2"], " ", "T0", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["X", "2"]}], ")"}], " ", "\[ScriptM]1"}], "+", 
           RowBox[{"\[CapitalDelta]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[CapitalDelta]", " ", "\[Rho]4"}], "-", 
              RowBox[{"T0", " ", "\[Chi]"}]}], ")"}]}]}], ")"}]}], "T0"], ",", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["k", "2"], " ", "T0", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["X", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"\[ScriptM]2", "-", 
              RowBox[{"\[ScriptM]1", " ", "\[Mu]0"}]}], ")"}]}], "+", 
           RowBox[{"\[CapitalDelta]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["T0", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "\[Lambda]"}], "+", 
                 RowBox[{"\[CapitalDelta]", " ", "\[Rho]3"}]}], ")"}]}], "-", 
              RowBox[{"\[CapitalDelta]", " ", "\[Mu]0", " ", "\[Rho]4"}]}], 
             ")"}]}]}], ")"}]}], 
        SuperscriptBox["T0", "2"]]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"k", " ", "X", " ", 
        SqrtBox[
         RowBox[{"1", "-", 
          SuperscriptBox["X", "2"]}]], " ", "\[Mu]0", " ", 
        RowBox[{"(", 
         RowBox[{"\[ScriptN]1", "-", "\[Rho]1"}], ")"}]}], ",", 
       RowBox[{"k", " ", "\[Mu]0", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["X", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "\[ScriptN]1"}], "+", 
             RowBox[{"\[ScriptN]2", " ", "\[Mu]0"}]}], ")"}]}], "-", 
          RowBox[{
           SuperscriptBox["X", "2"], " ", "\[Rho]2"}]}], ")"}]}], ",", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox[
         RowBox[{"1", "-", 
          SuperscriptBox["X", "2"]}]], " ", "\[Mu]0", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[ScriptN]2", " ", "\[CapitalDelta]", " ", "\[Mu]0"}], "-",
           "\[Rho]0"}], ")"}]}], ",", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", "X", " ", "\[Mu]0", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[CapitalDelta]", " ", "\[Rho]4"}], "-", 
           RowBox[{"T0", " ", "\[Chi]"}]}], ")"}]}], "T0"], ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", "X", " ", "\[Mu]0", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["T0", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"\[Lambda]", "-", 
               RowBox[{"\[CapitalDelta]", " ", "\[Rho]3"}]}], ")"}]}], "+", 
            RowBox[{"\[CapitalDelta]", " ", "\[Mu]0", " ", "\[Rho]4"}]}], 
           ")"}]}], 
         SuperscriptBox["T0", "2"]]}]}], "}"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{"MatrixForm", "[", "\[ScriptCapitalM]", "]"}]}], "Input",
 CellChangeTimes->{{3.851240228096872*^9, 3.851240245435817*^9}, {
   3.8512403077925177`*^9, 3.8512403393341722`*^9}, 3.851240482114316*^9, {
   3.851242483086668*^9, 3.8512424890293694`*^9}, 3.8512426752836423`*^9, 
   3.8512427407852707`*^9},
 Background->RGBColor[1, 0.9, 0.8],
 CellLabel->"In[1]:=",ExpressionUUID->"ecc237e2-0963-4c6d-b02a-5b78a27be0d0"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", "k", " ", "T0", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s0", " ", "T0"}], "-", 
          RowBox[{"\[CapitalDelta]", " ", 
           RowBox[{"(", 
            RowBox[{"\[ScriptK]2", "+", "\[CurlyEpsilon]1"}], ")"}]}], "+", 
          RowBox[{"\[Mu]0", " ", "\[Rho]0"}]}], ")"}]}], 
       RowBox[{"\[ScriptK]2", " ", "\[ScriptN]2", " ", 
        SuperscriptBox["\[Mu]0", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[CurlyEpsilon]4", " ", "\[Rho]3"}], "-", 
          RowBox[{"\[CurlyEpsilon]3", " ", "\[Rho]4"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"\[Chi]1", "+", 
          RowBox[{"T0", " ", "\[Rho]0", " ", "\[Chi]2"}]}], ")"}]}]], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", "k", " ", "T0", " ", "X", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "s0"}], " ", "T0"}], "+", 
           RowBox[{"\[CapitalDelta]", " ", 
            RowBox[{"(", 
             RowBox[{"\[CurlyEpsilon]2", "+", "\[Chi]1", "+", 
              RowBox[{"T0", " ", "\[Rho]0", " ", "\[Chi]2"}]}], ")"}]}]}], 
          ")"}]}], 
        RowBox[{
         SqrtBox[
          RowBox[{"1", "-", 
           SuperscriptBox["X", "2"]}]], " ", "\[ScriptK]2", " ", 
         "\[ScriptN]2", " ", 
         SuperscriptBox["\[Mu]0", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[CurlyEpsilon]4", " ", "\[Rho]3"}], "-", 
           RowBox[{"\[CurlyEpsilon]3", " ", "\[Rho]4"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"\[Chi]1", "+", 
           RowBox[{"T0", " ", "\[Rho]0", " ", "\[Chi]2"}]}], ")"}]}]]}], 
      FractionBox[
       RowBox[{
        SuperscriptBox["k", "2"], " ", "T0", " ", "X", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "\[ScriptK]1"}], " ", "\[Mu]0"}], "+", 
          RowBox[{"T0", " ", "\[Rho]0", " ", "\[Chi]2"}]}], ")"}]}], 
       RowBox[{"\[ScriptK]2", " ", "\[ScriptN]2", " ", 
        SuperscriptBox["\[Mu]0", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[CurlyEpsilon]4", " ", "\[Rho]3"}], "-", 
          RowBox[{"\[CurlyEpsilon]3", " ", "\[Rho]4"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"\[Chi]1", "+", 
          RowBox[{"T0", " ", "\[Rho]0", " ", "\[Chi]2"}]}], ")"}]}]], 
      FractionBox[
       RowBox[{
        RowBox[{"\[CapitalDelta]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "\[CapitalDelta]"}], " ", "\[CurlyEpsilon]4"}], "+", 
           RowBox[{"T0", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"T0", " ", "\[Lambda]"}], "+", 
              RowBox[{"\[Mu]0", " ", "\[Chi]"}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["k", "2"], " ", "T0", " ", 
         RowBox[{"(", 
          RowBox[{"\[ScriptK]1", "-", 
           RowBox[{
            SuperscriptBox["X", "2"], " ", "\[ScriptK]1"}], "+", 
           RowBox[{"T0", " ", 
            SuperscriptBox["X", "2"], " ", "\[Chi]", " ", "\[Chi]2"}]}], 
          ")"}]}]}], 
       RowBox[{
        SqrtBox[
         RowBox[{"1", "-", 
          SuperscriptBox["X", "2"]}]], " ", "\[ScriptK]2", " ", "\[ScriptN]2",
         " ", 
        SuperscriptBox["\[Mu]0", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[CurlyEpsilon]4", " ", "\[Rho]3"}], "-", 
          RowBox[{"\[CurlyEpsilon]3", " ", "\[Rho]4"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"\[Chi]1", "+", 
          RowBox[{"T0", " ", "\[Rho]0", " ", "\[Chi]2"}]}], ")"}]}]], 
      FractionBox[
       RowBox[{
        RowBox[{"\[CapitalDelta]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"c", " ", 
            SuperscriptBox["T0", "3"]}], "+", 
           RowBox[{
           "\[CapitalDelta]", " ", "\[CurlyEpsilon]4", " ", "\[Mu]0"}], "+", 
           RowBox[{
            SuperscriptBox["T0", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "\[CapitalDelta]"}], " ", "\[CurlyEpsilon]3"}], 
              "+", 
              RowBox[{"\[Lambda]", " ", "\[Mu]0"}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["k", "2"], " ", "T0", " ", 
         RowBox[{"(", 
          RowBox[{"\[ScriptK]2", "-", 
           RowBox[{
            SuperscriptBox["X", "2"], " ", "\[ScriptK]2"}], "-", 
           RowBox[{"\[ScriptK]1", " ", "\[Mu]0"}], "+", 
           RowBox[{
            SuperscriptBox["X", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[ScriptK]1", " ", "\[Mu]0"}], "+", "\[Chi]1", "+", 
              RowBox[{"T0", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"T0", " ", "\[Lambda]"}], "+", "\[Rho]0"}], ")"}], 
               " ", "\[Chi]2"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{"T0", " ", 
        SqrtBox[
         RowBox[{"1", "-", 
          SuperscriptBox["X", "2"]}]], " ", "\[ScriptK]2", " ", "\[ScriptN]2",
         " ", 
        SuperscriptBox["\[Mu]0", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[CurlyEpsilon]4", " ", "\[Rho]3"}], "-", 
          RowBox[{"\[CurlyEpsilon]3", " ", "\[Rho]4"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"\[Chi]1", "+", 
          RowBox[{"T0", " ", "\[Rho]0", " ", "\[Chi]2"}]}], ")"}]}]]},
     {
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], " ", 
       SuperscriptBox["k", "2"], " ", "X", " ", 
       SqrtBox[
        RowBox[{"1", "-", 
         SuperscriptBox["X", "2"]}]], " ", 
       RowBox[{"(", 
        RowBox[{"\[ScriptL]1", "+", "\[Tau]1"}], ")"}]}], 
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["k", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", 
               SuperscriptBox["X", "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"\[ScriptL]1", "-", 
               RowBox[{"\[ScriptL]2", " ", "\[Mu]0"}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["X", "2"], " ", "\[Tau]2"}]}], ")"}]}], "+", 
         RowBox[{"\[CapitalDelta]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"s0", " ", "T0"}], "-", 
            RowBox[{"\[CapitalDelta]", " ", 
             RowBox[{"(", 
              RowBox[{"\[Chi]1", "+", 
               RowBox[{"T0", " ", "\[Rho]0", " ", "\[Chi]2"}]}], ")"}]}]}], 
           ")"}]}]}], ")"}]}], 
      RowBox[{"k", " ", 
       SqrtBox[
        RowBox[{"1", "-", 
         SuperscriptBox["X", "2"]}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[ScriptL]2", " ", "\[CapitalDelta]", " ", "\[Mu]0"}], "-", 
         RowBox[{"\[Rho]0", " ", 
          RowBox[{"(", 
           RowBox[{"\[Mu]0", "+", 
            RowBox[{"T0", " ", "\[CapitalDelta]", " ", "\[Chi]2"}]}], 
           ")"}]}]}], ")"}]}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"k", " ", "X", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"T0", " ", "\[Mu]0", " ", "\[Chi]"}], "+", 
           RowBox[{"\[CapitalDelta]", " ", 
            RowBox[{"(", 
             RowBox[{"\[Tau]4", "+", 
              RowBox[{
               SuperscriptBox["T0", "2"], " ", "\[Chi]", " ", "\[Chi]2"}]}], 
             ")"}]}]}], ")"}]}], "T0"]}], 
      RowBox[{"k", " ", "X", " ", 
       RowBox[{"(", 
        RowBox[{"s0", "-", 
         RowBox[{"\[Lambda]", " ", 
          RowBox[{"(", 
           RowBox[{"\[Mu]0", "+", 
            RowBox[{"T0", " ", "\[CapitalDelta]", " ", "\[Chi]2"}]}], ")"}]}],
          "+", 
         FractionBox[
          RowBox[{
           RowBox[{"\[CapitalDelta]", " ", "\[Mu]0", " ", "\[Tau]4"}], "-", 
           RowBox[{"T0", " ", "\[CapitalDelta]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"T0", " ", "\[Tau]3"}], "+", "\[Chi]1", "+", 
              RowBox[{"T0", " ", "\[Rho]0", " ", "\[Chi]2"}]}], ")"}]}]}], 
          SuperscriptBox["T0", "2"]]}], ")"}]}]},
     {
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["k", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"\[ScriptF]1", "-", 
            RowBox[{
             SuperscriptBox["X", "2"], " ", "\[ScriptF]1"}], "+", 
            RowBox[{
             SuperscriptBox["X", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"\[ScriptL]1", "-", "\[Eta]I"}], ")"}]}], "+", 
            "\[Eta]I"}], ")"}]}], "+", 
         RowBox[{"\[CapitalDelta]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"s0", " ", "T0"}], "-", 
            RowBox[{"\[ScriptK]2", " ", "\[CapitalDelta]"}], "+", 
            RowBox[{"\[Mu]0", " ", "\[Rho]0"}]}], ")"}]}]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], " ", 
       SuperscriptBox["k", "2"], " ", "X", " ", 
       SqrtBox[
        RowBox[{"1", "-", 
         SuperscriptBox["X", "2"]}]], " ", 
       RowBox[{"(", 
        RowBox[{"\[ScriptF]2", "+", "\[ScriptL]1", "-", 
         RowBox[{"\[ScriptL]2", " ", "\[Mu]0"}]}], ")"}]}], 
      RowBox[{"k", " ", "X", " ", "\[Mu]0", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"\[ScriptK]1", "+", "\[ScriptL]2"}], ")"}], " ", 
          "\[CapitalDelta]"}], "-", "\[Rho]0"}], ")"}]}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"k", " ", 
         SqrtBox[
          RowBox[{"1", "-", 
           SuperscriptBox["X", "2"]}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[ScriptF]4", " ", "\[CapitalDelta]"}], "+", 
           RowBox[{"T0", " ", "\[ScriptK]1", " ", "\[CapitalDelta]"}], "-", 
           RowBox[{"T0", " ", "\[Rho]0"}]}], ")"}]}], "T0"]}], 
      FractionBox[
       RowBox[{"k", " ", 
        SqrtBox[
         RowBox[{"1", "-", 
          SuperscriptBox["X", "2"]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s0", " ", 
           SuperscriptBox["T0", "2"]}], "-", 
          RowBox[{"T0", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"T0", " ", "\[ScriptF]3"}], "+", "\[ScriptK]2"}], ")"}], 
           " ", "\[CapitalDelta]"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"\[ScriptF]4", "+", 
             RowBox[{"T0", " ", "\[ScriptK]1"}]}], ")"}], " ", 
           "\[CapitalDelta]", " ", "\[Mu]0"}]}], ")"}]}], 
       SuperscriptBox["T0", "2"]]},
     {
      RowBox[{"k", " ", 
       SqrtBox[
        RowBox[{"1", "-", 
         SuperscriptBox["X", "2"]}]], " ", 
       RowBox[{"(", 
        RowBox[{"\[Rho]0", "-", 
         RowBox[{"\[CapitalDelta]", " ", 
          RowBox[{"(", 
           RowBox[{"\[ScriptM]2", "+", "\[Rho]1"}], ")"}]}]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", "k"}], " ", "X", " ", "\[CapitalDelta]", " ", "\[Rho]2"}], 
      RowBox[{"\[ImaginaryI]", " ", 
       SuperscriptBox["k", "2"], " ", "X", " ", 
       SqrtBox[
        RowBox[{"1", "-", 
         SuperscriptBox["X", "2"]}]], " ", "\[ScriptM]1", " ", "\[Mu]0"}], 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["k", "2"], " ", "T0", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["X", "2"]}], ")"}], " ", "\[ScriptM]1"}], "+", 
          RowBox[{"\[CapitalDelta]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[CapitalDelta]", " ", "\[Rho]4"}], "-", 
             RowBox[{"T0", " ", "\[Chi]"}]}], ")"}]}]}], ")"}]}], "T0"], 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["k", "2"], " ", "T0", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["X", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"\[ScriptM]2", "-", 
             RowBox[{"\[ScriptM]1", " ", "\[Mu]0"}]}], ")"}]}], "+", 
          RowBox[{"\[CapitalDelta]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["T0", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "\[Lambda]"}], "+", 
                RowBox[{"\[CapitalDelta]", " ", "\[Rho]3"}]}], ")"}]}], "-", 
             RowBox[{"\[CapitalDelta]", " ", "\[Mu]0", " ", "\[Rho]4"}]}], 
            ")"}]}]}], ")"}]}], 
       SuperscriptBox["T0", "2"]]},
     {
      RowBox[{"k", " ", "X", " ", 
       SqrtBox[
        RowBox[{"1", "-", 
         SuperscriptBox["X", "2"]}]], " ", "\[Mu]0", " ", 
       RowBox[{"(", 
        RowBox[{"\[ScriptN]1", "-", "\[Rho]1"}], ")"}]}], 
      RowBox[{"k", " ", "\[Mu]0", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["X", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "\[ScriptN]1"}], "+", 
            RowBox[{"\[ScriptN]2", " ", "\[Mu]0"}]}], ")"}]}], "-", 
         RowBox[{
          SuperscriptBox["X", "2"], " ", "\[Rho]2"}]}], ")"}]}], 
      RowBox[{"\[ImaginaryI]", " ", 
       SqrtBox[
        RowBox[{"1", "-", 
         SuperscriptBox["X", "2"]}]], " ", "\[Mu]0", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[ScriptN]2", " ", "\[CapitalDelta]", " ", "\[Mu]0"}], "-", 
         "\[Rho]0"}], ")"}]}], 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", "X", " ", "\[Mu]0", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[CapitalDelta]", " ", "\[Rho]4"}], "-", 
          RowBox[{"T0", " ", "\[Chi]"}]}], ")"}]}], "T0"], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", "X", " ", "\[Mu]0", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["T0", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"\[Lambda]", "-", 
              RowBox[{"\[CapitalDelta]", " ", "\[Rho]3"}]}], ")"}]}], "+", 
           RowBox[{"\[CapitalDelta]", " ", "\[Mu]0", " ", "\[Rho]4"}]}], 
          ")"}]}], 
        SuperscriptBox["T0", "2"]]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.8512404728053226`*^9, 3.8512404846944785`*^9}, 
   3.851242490478969*^9, 3.851242742724769*^9, 3.8512428977086306`*^9, 
   3.8512432505656323`*^9, 3.851400322141571*^9},
 CellLabel->
  "Out[2]//MatrixForm=",ExpressionUUID->"3999ff1f-c1a3-42f5-8e59-\
45856bfd8061"]
}, Open  ]],

Cell[TextData[{
 "The ",
 StyleBox["spectral function",
  FontWeight->"Bold"],
 "  ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[ScriptCapitalF]", "(", 
    RowBox[{"\[CapitalDelta]", ",", "k", ",", 
     RowBox[{"\[Beta]", "=", "0"}]}], ")"}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "4a6f0c77-e310-464d-b00b-dc824f135cf3"],
 "  is the determinant of the matrix \[ScriptCapitalM]"
}], "Text",
 CellChangeTimes->{{3.8512430043393764`*^9, 
  3.8512430719730225`*^9}},ExpressionUUID->"25872199-16f0-4a57-9b47-\
8299d213f64f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[ScriptCapitalF]MS", "=", 
   RowBox[{"Det", "[", "\[ScriptCapitalM]", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.830509521292876*^9, 3.8305095483330812`*^9}, {
   3.8305955211747274`*^9, 3.8305955698092856`*^9}, {3.8305956495967474`*^9, 
   3.8305956580797777`*^9}, {3.830595757641575*^9, 3.830595761282448*^9}, {
   3.8314774655155725`*^9, 3.8314774670405703`*^9}, 3.831477734211934*^9, {
   3.8315223294183564`*^9, 3.8315223313988543`*^9}, 3.8322444838217006`*^9, 
   3.8322448325842*^9, {3.843675047591456*^9, 3.8436750520733004`*^9}, {
   3.8436751049617586`*^9, 3.8436751119677954`*^9}, {3.843675421669036*^9, 
   3.8436754459347935`*^9}, {3.8436760485702972`*^9, 3.8436760491628*^9}, {
   3.843676101476263*^9, 3.8436761026972327`*^9}, {3.8437109777148275`*^9, 
   3.8437109817030153`*^9}, {3.843758360285404*^9, 3.8437583628407917`*^9}, 
   3.8437588331908245`*^9, 3.844178116712478*^9, 3.8441812020707464`*^9, 
   3.84418263277594*^9, {3.85124051900871*^9, 3.8512405235276546`*^9}, {
   3.851240693867788*^9, 3.851240698359973*^9}, {3.851242175686321*^9, 
   3.8512421955851917`*^9}, 3.851242463205456*^9, 3.851242514249997*^9},
 Background->RGBColor[0.94, 0.88, 0.94],
 CellLabel->"In[3]:=",ExpressionUUID->"4b048edd-9381-45b9-895d-6ac87f9b5a97"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Polynomial ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["P", "9"], "(", "\[CapitalDelta]", ")"}], TraditionalForm]],
  ExpressionUUID->"e7ff19db-4ecb-4adb-b43e-da41c6812a5b"]
}], "Chapter",
 CellChangeTimes->{{3.85124327789819*^9, 
  3.8512432859453087`*^9}},ExpressionUUID->"83ee2fc7-dbfc-4896-a6e9-\
d9985b969bd3"],

Cell[TextData[{
 "The spectral function is actually a 9th-degree polynomial\n\n ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["P", "9"], "(", "\[CapitalDelta]", ")"}], "=", 
    RowBox[{
     SuperscriptBox["\[CapitalDelta]", "9"], "+", 
     RowBox[{
      SubsuperscriptBox["B", "8", 
       RowBox[{"(", "k", ")"}]], 
      SuperscriptBox["\[CapitalDelta]", "8"]}], "+", 
     RowBox[{
      SubsuperscriptBox["B", "7", 
       RowBox[{"(", "k", ")"}]], 
      SuperscriptBox["\[CapitalDelta]", "7"]}], "+", 
     RowBox[{
      SubsuperscriptBox["B", "6", 
       RowBox[{"(", "k", ")"}]], 
      SuperscriptBox["\[CapitalDelta]", "6"]}], "+", 
     RowBox[{
      SubsuperscriptBox["B", "5", 
       RowBox[{"(", "k", ")"}]], 
      SuperscriptBox["\[CapitalDelta]", "5"]}], "+", 
     RowBox[{
      SubsuperscriptBox["B", "4", 
       RowBox[{"(", "k", ")"}]], 
      SuperscriptBox["\[CapitalDelta]", "4"]}], "+", 
     RowBox[{
      SubsuperscriptBox["B", "3", 
       RowBox[{"(", "k", ")"}]], 
      SuperscriptBox["\[CapitalDelta]", "3"]}], "+", 
     RowBox[{
      SubsuperscriptBox["B", "2", 
       RowBox[{"(", "k", ")"}]], 
      SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
     RowBox[{
      SubsuperscriptBox["B", "1", 
       RowBox[{"(", "k", ")"}]], "\[CapitalDelta]"}], "+", 
     SubsuperscriptBox["B", "0", 
      RowBox[{"(", "k", ")"}]]}]}], TraditionalForm]],
  FormatType->"TraditionalForm",
  FontWeight->"Bold",ExpressionUUID->"07ca2c1e-44eb-44cf-b5a3-9179ea6528a0"],
 "        Eq. (3.26)\n\nHere we define the ",
 StyleBox["coefficients ",
  FontWeight->"Bold"],
 Cell[BoxData[
  FormBox[
   SubsuperscriptBox["B", "n", 
    RowBox[{"(", "k", ")"}]], TraditionalForm]],
  FormatType->"TraditionalForm",
  FontWeight->"Bold",ExpressionUUID->"5dc120a5-e851-42b0-b6a2-8d0af9982308"],
 ":"
}], "Text",
 CellChangeTimes->{{3.851243095136424*^9, 3.8512431166997223`*^9}, {
  3.8512431664462643`*^9, 3.851243175401154*^9}, {3.8512432929862537`*^9, 
  3.85124352167739*^9}, {3.8512435573579035`*^9, 
  3.8512435587336397`*^9}},ExpressionUUID->"70ec510e-c90b-4d0f-8a87-\
44852a8ca982"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "\[ScriptCapitalB]8", ",", "\[ScriptCapitalB]7", ",", 
     "\[ScriptCapitalB]6", ",", "\[ScriptCapitalB]5", ",", 
     "\[ScriptCapitalB]4", ",", "\[ScriptCapitalB]3", ",", 
     "\[ScriptCapitalB]2", ",", "\[ScriptCapitalB]1", ",", 
     "\[ScriptCapitalB]0"}], "}"}], "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"\[ScriptCapitalF]MS", ",", "\[CapitalDelta]", ",", 
     RowBox[{"{", 
      RowBox[{
      "8", ",", "7", ",", "6", ",", "5", ",", "4", ",", "3", ",", "2", ",", 
       "1", ",", "0"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{3.8512431549538436`*^9},
 Background->RGBColor[1, 0.9, 0.8],
 CellLabel->"In[4]:=",ExpressionUUID->"3380d82e-81f8-4e0a-a01b-12b9c107384a"],

Cell["The polynomial is: ", "Text",
 CellChangeTimes->{{3.8512435682747755`*^9, 
  3.851243579773106*^9}},ExpressionUUID->"41a4f34f-335c-41b7-a699-\
a9a6029f725a"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"P9", "=", 
    RowBox[{
     SuperscriptBox["\[CapitalDelta]", "9"], " ", "+", 
     RowBox[{
      SuperscriptBox["\[CapitalDelta]", "8"], "\[ScriptCapitalB]8"}], "+", 
     RowBox[{
      SuperscriptBox["\[CapitalDelta]", "7"], "\[ScriptCapitalB]7"}], "+", 
     RowBox[{
      SuperscriptBox["\[CapitalDelta]", "6"], " ", "\[ScriptCapitalB]6"}], 
     "+", 
     RowBox[{
      SuperscriptBox["\[CapitalDelta]", "5"], "\[ScriptCapitalB]5"}], "+", 
     RowBox[{
      SuperscriptBox["\[CapitalDelta]", "4"], "\[ScriptCapitalB]4"}], "+", 
     RowBox[{
      SuperscriptBox["\[CapitalDelta]", "3"], " ", "\[ScriptCapitalB]3"}], 
     "+", 
     RowBox[{
      SuperscriptBox["\[CapitalDelta]", "2"], "\[ScriptCapitalB]2"}], "+", 
     RowBox[{
      SuperscriptBox["\[CapitalDelta]", "1"], "\[ScriptCapitalB]1"}], "+", 
     "\[ScriptCapitalB]0"}]}], ";"}], "           ", 
  RowBox[{"(*", " ", 
   RowBox[{"Eq", ".", 
    RowBox[{"(", "3.26", ")"}]}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.851242815522657*^9, 3.8512428950945187`*^9}, {
  3.851242974474924*^9, 3.851242974758885*^9}, {3.851243122387594*^9, 
  3.8512431510066133`*^9}, {3.85124925032189*^9, 3.851249258897616*^9}},
 Background->RGBColor[0.94, 0.88, 0.94],
 CellLabel->"In[5]:=",ExpressionUUID->"f6761417-28af-467b-ab89-043d3246e06f"],

Cell[TextData[{
 "=========================================\nWe check that ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["P", "9"], "(", "\[CapitalDelta]", ")"}], TraditionalForm]],
  ExpressionUUID->"24380c4f-79da-4c07-af02-dac2be8605a2"],
 " is  the spectral function:"
}], "Text",
 CellChangeTimes->{{3.851243183607171*^9, 3.851243223932041*^9}, {
  3.8514060724479427`*^9, 
  3.8514060741401978`*^9}},ExpressionUUID->"e3235205-2c2d-468b-8527-\
15f422e00d30"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"\[ScriptCapitalF]MS", "-", "P9"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.8512429181552835`*^9, 3.851242920439595*^9}, {
  3.851242984362009*^9, 3.85124298461841*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->"In[60]:=",ExpressionUUID->"e6aad430-6424-436c-949d-94dc1da9b60f"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.85124296712783*^9, 3.851243295330214*^9, 
  3.851400361647809*^9, 3.8514060416530657`*^9, 3.851406650507975*^9},
 CellLabel->"Out[60]=",ExpressionUUID->"5ac36bd0-54c4-4502-b51b-c56d39e8bdbd"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Polynomial ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubsuperscriptBox["P", "4", 
     RowBox[{"(", "\[Infinity]", ")"}]], "(", 
    SuperscriptBox["W", "2"], ")"}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "01db4daa-28df-4502-a670-c260c50330c9"]
}], "Chapter",
 CellChangeTimes->{{3.851243689685114*^9, 
  3.8512437107587748`*^9}},ExpressionUUID->"be1f8694-251f-4233-b120-\
02b8ef3c6ccf"],

Cell[TextData[{
 "In the small wavelength regime ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    StyleBox["k",
     FontWeight->"Bold"], "\[Rule]", " ", "\[Infinity]"}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "b4c80b78-2c0b-4f94-86ec-cfd81bdb0a05"],
 "  the dispersion relations are akin to ",
 Cell[BoxData[
  FormBox[
   StyleBox[
    RowBox[{"\[Omega]", "=", 
     RowBox[{
      RowBox[{"W", " ", "k"}], "+", " ", 
      RowBox[{"\[ScriptCapitalO]", "(", 
       SuperscriptBox["k", "0"], ")"}]}]}],
    FontWeight->"Bold"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "f446d67a-782c-4e86-ade4-c85b3cf226bd"],
 ".\n\nOnly the coefficients ",
 Cell[BoxData[
  FormBox[
   SubsuperscriptBox["B", 
    RowBox[{
     RowBox[{"2", "n"}], "+", "1"}], 
    RowBox[{"(", "k", ")"}]], TraditionalForm]],ExpressionUUID->
  "b4071a67-e408-400a-b051-3b11751d7550"],
 " contribute in this limit.\nThis is clear if one reads the highest power in \
k for the terms of ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["P", "9"], "(", "\[CapitalDelta]", ")"}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "31822d27-d40b-4d83-9bba-a86a4764502d"],
 ":"
}], "Text",
 CellChangeTimes->{{3.8512474050400925`*^9, 
  3.851247623743928*^9}},ExpressionUUID->"9a3ab1c4-9360-4094-83ba-\
0e6d93289fd7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Exponent", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      SuperscriptBox["\[CapitalDelta]", "9"], " ", ",", 
      RowBox[{
       SuperscriptBox["\[CapitalDelta]", "8"], "\[ScriptCapitalB]8"}], ",", 
      RowBox[{
       SuperscriptBox["\[CapitalDelta]", "7"], "\[ScriptCapitalB]7"}], ",", 
      RowBox[{
       SuperscriptBox["\[CapitalDelta]", "6"], " ", "\[ScriptCapitalB]6"}], 
      ",", 
      RowBox[{
       SuperscriptBox["\[CapitalDelta]", "5"], "\[ScriptCapitalB]5"}], ",", 
      RowBox[{
       SuperscriptBox["\[CapitalDelta]", "4"], "\[ScriptCapitalB]4"}], ",", 
      RowBox[{
       SuperscriptBox["\[CapitalDelta]", "3"], " ", "\[ScriptCapitalB]3"}], 
      ",", 
      RowBox[{
       SuperscriptBox["\[CapitalDelta]", "2"], "\[ScriptCapitalB]2"}], ",", 
      RowBox[{
       SuperscriptBox["\[CapitalDelta]", "1"], "\[ScriptCapitalB]1"}], ",", 
      "\[ScriptCapitalB]0"}], "}"}], "/.", 
    RowBox[{"\[CapitalDelta]", "\[Rule]", " ", 
     RowBox[{
      RowBox[{"-", "\[ImaginaryI]"}], " ", "W", " ", "k"}]}]}], ",", "k"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.8512464779320154`*^9, 3.8512465044180355`*^9}, 
   3.851246696295149*^9, {3.851246745117501*^9, 3.8512467729670353`*^9}, {
   3.8512468283540773`*^9, 3.851246828677271*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->"In[16]:=",ExpressionUUID->"d5c397de-ecb5-4153-9281-2399e5558885"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "9", ",", "8", ",", "9", ",", "8", ",", "9", ",", "8", ",", "9", ",", "8", 
   ",", "9", ",", "8"}], "}"}]], "Output",
 CellChangeTimes->{{3.851246677385282*^9, 3.851246703758184*^9}, 
   3.851246780201313*^9, 3.851246835445965*^9, 3.8512503622487144`*^9, 
   3.851400368505372*^9, 3.851406049779174*^9},
 CellLabel->"Out[16]=",ExpressionUUID->"589fa5aa-f1b4-41c3-9492-ea3be4431343"]
}, Open  ]],

Cell[TextData[{
 "The polynomial in the limit  ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    StyleBox["k",
     FontWeight->"Bold"], "\[Rule]", " ", "\[Infinity]"}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "757b8fb3-c9ab-4dde-896b-801e6cdbbbe8"],
 " factorizes according to ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["P", "9"], "(", "\[CapitalDelta]", ")"}], "\[Rule]", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], " ", "W"}], ")"}], 
     RowBox[{
      SubsuperscriptBox["P", "4", "\[Infinity]"], "(", 
      SuperscriptBox["W", "2"], ")"}]}]}], TraditionalForm]],
  FormatType->"TraditionalForm",
  FontWeight->"Bold",ExpressionUUID->"5aa73cd1-a8ab-4813-aa17-1c11dbc0046a"],
 ".\nThe polynomial ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubsuperscriptBox["P", "4", "\[Infinity]"], "(", 
    SuperscriptBox["W", "2"], ")"}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "aa60e17f-e48c-4b70-9ff3-afd75c5a59d7"],
 " is given by"
}], "Text",
 CellChangeTimes->{{3.8512477151135273`*^9, 
  3.851247823041622*^9}},ExpressionUUID->"f4b2b2f3-a97a-49e0-b524-\
e3ea55e5031e"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"P\[Infinity]4", "=", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       SuperscriptBox["W", "2"], ")"}], "4"], "+", 
     RowBox[{"\[ScriptCapitalB]7\[Infinity]", 
      SuperscriptBox[
       RowBox[{"(", 
        SuperscriptBox["W", "2"], ")"}], "3"]}], "+", " ", 
     RowBox[{"\[ScriptCapitalB]5\[Infinity]", 
      SuperscriptBox[
       RowBox[{"(", 
        SuperscriptBox["W", "2"], ")"}], "2"]}], "+", 
     RowBox[{"\[ScriptCapitalB]3\[Infinity]", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        SuperscriptBox["W", "2"], ")"}], "1"]}], "+", 
     "\[ScriptCapitalB]1\[Infinity]"}]}], ";"}], "           ", 
  RowBox[{"(*", " ", 
   RowBox[{"Eq", ".", 
    RowBox[{"(", "3.27", ")"}]}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.851244343061604*^9, 3.851244414849346*^9}, {
   3.851244452633211*^9, 3.8512445540972476`*^9}, 3.851249242622547*^9, {
   3.8512493891508408`*^9, 3.8512493912100067`*^9}, {3.851250246663921*^9, 
   3.8512502614704*^9}},
 Background->RGBColor[0.94, 0.88, 0.94],
 CellLabel->"In[17]:=",ExpressionUUID->"f77fa9be-8acb-4a13-afe0-5c1ded18b56a"],

Cell[TextData[{
 "=========================================\nTo study causality one needs to \
consider the following transformation on the polynomial ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubsuperscriptBox["P", "4", 
     RowBox[{"(", "\[Infinity]", ")"}]], "(", "\[CapitalDelta]", ")"}], 
   TraditionalForm]],ExpressionUUID->"f73b01a6-92e1-4236-b1be-1e565cc2868c"],
 " which generates ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubsuperscriptBox["Q", "4", 
     RowBox[{"(", "\[Infinity]", ")"}]], "(", "z", ")"}], TraditionalForm]],
  ExpressionUUID->"46ee2ce2-30de-4eb0-944f-851ff11fbdd7"]
}], "Text",
 CellChangeTimes->{{3.8512489759918313`*^9, 3.8512490936340456`*^9}, {
  3.8512503798154173`*^9, 3.851250394570298*^9}, {3.851406127039645*^9, 
  3.8514061284251585`*^9}},ExpressionUUID->"b9fa2aca-fc14-4ec8-b1c5-\
7cee7388512c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Q\[Infinity]4", "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"z", "-", "1"}], ")"}], "4"], " ", "P\[Infinity]4"}], "/.", 
    "\[VeryThinSpace]", 
    RowBox[{"W", "\[Rule]", 
     SqrtBox[
      FractionBox[
       RowBox[{"z", "+", "1"}], 
       RowBox[{"z", "-", "1"}]]]}]}], "]"}], "           ", 
  RowBox[{"(*", " ", 
   RowBox[{"Eq", ".", 
    RowBox[{"(", 
     RowBox[{"D", ".3"}], ")"}]}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.851248060863062*^9, 3.851248123125466*^9}, {
  3.8512482345317287`*^9, 3.8512482512092156`*^9}, {3.851249200498699*^9, 
  3.8512492325616846`*^9}},
 Background->RGBColor[0.94, 0.88, 0.94],
 CellLabel->"In[18]:=",ExpressionUUID->"e89735b4-612f-418f-a073-b6fa3db85052"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"1", "+", "z"}], ")"}], "4"], "+", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "z"}], ")"}], "4"], " ", 
   "\[ScriptCapitalB]1\[Infinity]"}], "+", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "z"}], ")"}], "3"], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", "z"}], ")"}], " ", "\[ScriptCapitalB]3\[Infinity]"}], 
  "+", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["z", "2"]}], ")"}], "2"], " ", 
   "\[ScriptCapitalB]5\[Infinity]"}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", "z"}], ")"}], "3"], " ", 
   "\[ScriptCapitalB]7\[Infinity]"}]}]], "Output",
 CellChangeTimes->{{3.851248235081832*^9, 3.851248252076853*^9}, 
   3.8512494717520323`*^9, 3.8512497555765166`*^9, 3.851249963808988*^9, {
   3.851250231771721*^9, 3.851250265903787*^9}, 3.8514003693085575`*^9, 
   3.8514060507502966`*^9},
 CellLabel->"Out[18]=",ExpressionUUID->"8f84c420-0ba2-4c9c-8b18-a0fb67d42284"]
}, Open  ]],

Cell["The coefficients schematically read as", "Text",
 CellChangeTimes->{{3.8512503979110484`*^9, 
  3.85125040812803*^9}},ExpressionUUID->"481c13f4-0775-4b01-959d-\
f88acda53b81"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "\[ScriptCapitalC]\[Infinity]4", ",", "\[ScriptCapitalC]\[Infinity]3", 
      ",", "\[ScriptCapitalC]\[Infinity]2", ",", 
      "\[ScriptCapitalC]\[Infinity]1", ",", "\[ScriptCapitalC]\[Infinity]0"}],
      "}"}], "=", 
    RowBox[{"Coefficient", "[", 
     RowBox[{"Q\[Infinity]4", ",", "z", ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "3", ",", "2", ",", "1", ",", "0"}], "}"}]}], 
     "]"}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{"{", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[ScriptCapitalC]\[Infinity]4", "\[Equal]", 
     RowBox[{
     "1", "+", "\[ScriptCapitalB]1\[Infinity]", "+", " ", 
      "\[ScriptCapitalB]3\[Infinity]", "+", " ", 
      "\[ScriptCapitalB]5\[Infinity]", "+", " ", 
      "\[ScriptCapitalB]7\[Infinity]"}]}], ",", "\[IndentingNewLine]", 
    RowBox[{"\[ScriptCapitalC]\[Infinity]3", "\[Equal]", 
     RowBox[{"4", "-", 
      RowBox[{"4", "\[ScriptCapitalB]1\[Infinity]"}], "-", 
      RowBox[{"2", "\[ScriptCapitalB]3\[Infinity]"}], "+", 
      RowBox[{"2", "\[ScriptCapitalB]7\[Infinity]"}]}]}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"\[ScriptCapitalC]\[Infinity]2", "\[Equal]", 
     RowBox[{"6", "+", 
      RowBox[{"6", "\[ScriptCapitalB]1\[Infinity]"}], "-", 
      RowBox[{"2", " ", "\[ScriptCapitalB]5\[Infinity]"}]}]}], ",", 
    "                                                       ", 
    RowBox[{"(*", " ", 
     RowBox[{"Eq", ".", 
      RowBox[{"(", 
       RowBox[{"D", ".4"}], ")"}]}], " ", "*)"}], "    ", 
    "\[IndentingNewLine]", 
    RowBox[{"\[ScriptCapitalC]\[Infinity]1", "\[Equal]", 
     RowBox[{"4", "-", 
      RowBox[{"4", "\[ScriptCapitalB]1\[Infinity]"}], "+", 
      RowBox[{"2", "\[ScriptCapitalB]3\[Infinity]"}], "-", 
      RowBox[{"2", "\[ScriptCapitalB]7\[Infinity]"}]}]}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"\[ScriptCapitalC]\[Infinity]0", "\[Equal]", 
     RowBox[{
     "1", "+", "\[ScriptCapitalB]1\[Infinity]", "-", 
      "\[ScriptCapitalB]3\[Infinity]", "+", "\[ScriptCapitalB]5\[Infinity]", 
      "-", "\[ScriptCapitalB]7\[Infinity]"}]}]}], "\[IndentingNewLine]", 
   "}"}], "]"}]}], "Input",
 CellChangeTimes->{{3.851249799816374*^9, 3.851249807425371*^9}, {
  3.851249909263651*^9, 3.851249913593693*^9}, {3.8512499849154587`*^9, 
  3.8512500112412634`*^9}, {3.8514048304690585`*^9, 3.8514048608902254`*^9}},
 Background->RGBColor[1, 0.9, 0.8],
 CellLabel->"In[19]:=",ExpressionUUID->"54bf8d6e-b45f-449f-8b24-be67618ad3aa"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"True", ",", "True", ",", "True", ",", "True", ",", "True"}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.851249871660739*^9, 3.8512499750147686`*^9, {3.851250276950528*^9, 
   3.851250303111448*^9}, 3.8514003694383993`*^9, 3.85140605119112*^9},
 CellLabel->"Out[20]=",ExpressionUUID->"4210a5b8-f718-420e-9449-dfb6d94f1750"]
}, Open  ]],

Cell[TextData[{
 "=========================================\nThe coefficients ",
 Cell[BoxData[
  FormBox[
   SubsuperscriptBox["B", 
    RowBox[{
     RowBox[{"2", "n"}], "+", "1"}], 
    RowBox[{"(", "\[Infinity]", ")"}]], TraditionalForm]],ExpressionUUID->
  "b2e8abbe-0890-4f47-b3ad-e0386717a468"],
 " in ",
 Cell[BoxData[
  FormBox[
   SubsuperscriptBox["P", "4", 
    RowBox[{"(", "\[Infinity]", ")"}]], TraditionalForm]],ExpressionUUID->
  "9386cea9-f0f8-4b9f-853e-ab3ec6ca0e3e"],
 " are given by the following limit"
}], "Text",
 CellChangeTimes->{{3.851243721499699*^9, 3.8512437589071083`*^9}, 
   3.851247366790563*^9, {3.851247639186512*^9, 3.8512476648415685`*^9}, {
   3.851250463143385*^9, 3.8512505222319794`*^9}, {3.8514061345990047`*^9, 
   3.8514061490929475`*^9}},ExpressionUUID->"658dda3f-b894-408d-832b-\
f1f890c481c0"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[ScriptCapitalB]7\[Infinity]", "=", 
   RowBox[{"Normal", "@", 
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"\[ScriptCapitalB]7", "/.", 
        RowBox[{"\[CapitalDelta]", "\[Rule]", " ", 
         RowBox[{
          RowBox[{"-", "\[ImaginaryI]"}], " ", "W", " ", "k"}]}]}], "/.", 
       RowBox[{"k", "\[Rule]", 
        RowBox[{"1", "/", "L"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"L", ",", "0", ",", 
        RowBox[{"-", "2"}]}], "}"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[ScriptCapitalB]5\[Infinity]", "=", 
   RowBox[{"Normal", "@", 
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"\[ScriptCapitalB]5", "/.", 
        RowBox[{"\[CapitalDelta]", "\[Rule]", " ", 
         RowBox[{
          RowBox[{"-", "\[ImaginaryI]"}], " ", "W", " ", "k"}]}]}], "/.", 
       RowBox[{"k", "\[Rule]", 
        RowBox[{"1", "/", "L"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"L", ",", "0", ",", 
        RowBox[{"-", "4"}]}], "}"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[ScriptCapitalB]3\[Infinity]", "=", 
   RowBox[{"Normal", "@", 
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"\[ScriptCapitalB]3", "/.", 
        RowBox[{"\[CapitalDelta]", "\[Rule]", " ", 
         RowBox[{
          RowBox[{"-", "\[ImaginaryI]"}], " ", "W", " ", "k"}]}]}], "/.", 
       RowBox[{"k", "\[Rule]", 
        RowBox[{"1", "/", "L"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"L", ",", "0", ",", 
        RowBox[{"-", "6"}]}], "}"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[ScriptCapitalB]1\[Infinity]", "=", 
   RowBox[{"Normal", "@", 
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"\[ScriptCapitalB]1", "/.", 
        RowBox[{"\[CapitalDelta]", "\[Rule]", " ", 
         RowBox[{
          RowBox[{"-", "\[ImaginaryI]"}], " ", "W", " ", "k"}]}]}], "/.", 
       RowBox[{"k", "\[Rule]", 
        RowBox[{"1", "/", "L"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"L", ",", "0", ",", 
        RowBox[{"-", "8"}]}], "}"}]}], "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8512440135182667`*^9, 3.851244035508583*^9}, {
  3.8512441140043707`*^9, 3.8512442310775785`*^9}, {3.8512446162743807`*^9, 
  3.8512446202657905`*^9}, {3.851244732146475*^9, 3.8512447347864075`*^9}, {
  3.851244827196479*^9, 3.851244837651055*^9}, {3.8512451305782833`*^9, 
  3.851245179443907*^9}, {3.8512453779203215`*^9, 3.8512453867369895`*^9}, {
  3.851250337874073*^9, 3.8512503504258933`*^9}},
 Background->RGBColor[1, 0.9, 0.8],
 CellLabel->"In[21]:=",ExpressionUUID->"532e1a9a-64b9-4acd-9ea1-3dfa20a1812b"]
}, Closed]],

Cell[CellGroupData[{

Cell["Spectral function at \[Theta]=0 and \[Theta]=\[Pi]/2", "Chapter",
 CellChangeTimes->{{3.8512506484559107`*^9, 3.8512506633903027`*^9}, {
  3.851404774361603*^9, 
  3.851404783274338*^9}},ExpressionUUID->"968520f4-a993-42bb-8d61-\
62d0f4e15dbd"],

Cell[TextData[{
 "We adopt the choice in Eq. (4.1)\n\n\t",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[CurlyEpsilon]", "4"], "=", 
    RowBox[{
     SubscriptBox["\[Rho]", "3"], "=", 
     RowBox[{
      SubscriptBox["\[Chi]", "2"], "=", "0"}]}]}], TraditionalForm]],
  ExpressionUUID->"0cca2a4d-29e5-43f3-8109-262a0902b2c5"],
 "\n\t\nand we project the polynomial at X=1 (namely \[Theta]=0)  and X=0 \
(namely \[Theta]=\[Pi]/2)"
}], "Text",
 CellChangeTimes->{{3.851250822725209*^9, 3.851250966964902*^9}, {
  3.8514059488026705`*^9, 
  3.851405970890055*^9}},ExpressionUUID->"465c816c-65e1-4a0b-a4e2-\
c3831ed2c952"],

Cell[CellGroupData[{

Cell["Longitudinal direction \[Theta]=0", "Section",
 CellChangeTimes->{{3.8512540293014607`*^9, 
  3.851254041676724*^9}},ExpressionUUID->"131261e9-2b02-48eb-8c64-\
754a50768c47"],

Cell["\<\
This direction corresponds to X=1.
The Polynomial along the longitudinal direction\
\>", "Text",
 CellChangeTimes->{{3.851254048582223*^9, 
  3.85125408362116*^9}},ExpressionUUID->"8e8f1b3c-537f-4b2f-9a45-\
0880240926b6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"P9L", "=", 
   RowBox[{"Normal", "@", 
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"\[ScriptCapitalF]MS", "/.", 
         RowBox[{"\[CurlyEpsilon]4", "\[Rule]", "0"}]}], "/.", 
        RowBox[{"\[Rho]3", "\[Rule]", "0"}]}], "/.", 
       RowBox[{"\[Chi]2", "\[Rule]", "0"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"X", ",", "1", ",", "0"}], "}"}]}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8443307591287484`*^9, 3.8443307633541555`*^9}, {
   3.844330921164381*^9, 3.8443309217498703`*^9}, 3.845053025506009*^9, 
   3.845053077555197*^9, {3.84505341102777*^9, 3.845053419015941*^9}, 
   3.845095044473727*^9, {3.8512507255058546`*^9, 3.8512507521278505`*^9}, 
   3.851250813547742*^9, {3.8512515866448617`*^9, 3.8512516390701256`*^9}, {
   3.8512528123687477`*^9, 3.8512528269826455`*^9}, 3.851253298136504*^9},
 Background->RGBColor[1, 0.9, 0.8],
 CellLabel->"In[25]:=",ExpressionUUID->"9ba4e2b7-7244-4cf9-975a-ae20a0092b7c"],

Cell[TextData[{
 "It factorizes according to  ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     RowBox[{
      SubscriptBox["P", "9"], "(", "\[CapitalDelta]", ")"}], 
     "\[LongRightArrow]", 
     RowBox[{
      SubscriptBox["P", "5"], "(", "\[CapitalDelta]", ")"}]}], 
    RowBox[{
     SubscriptBox["P", "4"], "(", "\[CapitalDelta]", ")"}]}], 
   TraditionalForm]],
  FormatType->"TraditionalForm",
  FontWeight->"Bold",ExpressionUUID->"705fc535-9cc7-48c2-a310-3a9556c6aff2"],
 "."
}], "Text",
 CellChangeTimes->{{3.851254089215353*^9, 
  3.8512541572609744`*^9}},ExpressionUUID->"a31bea50-5588-4201-92b9-\
cddce707d378"],

Cell[TextData[{
 "=========================================\n",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["P", "4"], "(", "\[CapitalDelta]", ")"}], ":"}], 
   TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "9c285ce3-235f-4c8d-b26b-a4a7cdddde15"]
}], "Text",
 CellChangeTimes->{{3.8512584868627996`*^9, 
  3.8512584906712494`*^9}},ExpressionUUID->"58571fbb-a836-4c3b-99ef-\
c9cc4e86bfc6"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"P4", "=", 
    RowBox[{
     SuperscriptBox["\[CapitalDelta]", "4"], "+", 
     RowBox[{
      SuperscriptBox["\[CapitalDelta]", "3"], " ", "a3"}], "+", 
     RowBox[{
      SuperscriptBox["\[CapitalDelta]", "2"], "a2"}], "+", 
     RowBox[{
      SuperscriptBox["\[CapitalDelta]", "1"], "a1"}], "+", "a0"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"a3", "=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"s0", " ", "T0"}], ")"}], "/", "\[ScriptK]2"}], ")"}]}], "-", 
     RowBox[{"\[Rho]0", "/", 
      RowBox[{"(", 
       RowBox[{"\[ScriptN]2", " ", "\[Mu]0"}], ")"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"\[Mu]0", " ", "\[Rho]0"}], ")"}], "/", "\[ScriptK]2"}]}], 
    ")"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"a2", "=", 
    RowBox[{
     RowBox[{
      SuperscriptBox["k", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"\[ScriptL]1", "/", "\[ScriptK]2"}], ")"}]}], "-", 
        RowBox[{"\[ScriptM]1", "/", "\[ScriptN]2"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"\[ScriptK]1", " ", "\[ScriptM]2"}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"\[ScriptK]2", " ", "\[ScriptN]2"}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"\[ScriptL]2", " ", "\[ScriptM]2"}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"\[ScriptK]2", " ", "\[ScriptN]2"}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"\[ScriptK]1", " ", "\[ScriptN]1"}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"\[ScriptK]2", " ", "\[ScriptN]2"}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"\[ScriptL]2", " ", "\[ScriptN]1"}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"\[ScriptK]2", " ", "\[ScriptN]2"}], ")"}]}]}], ")"}]}], 
     "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"s0", " ", "T0", " ", "\[Rho]0"}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"\[ScriptK]2", " ", "\[ScriptN]2", " ", "\[Mu]0"}], ")"}]}], 
     "+", 
     RowBox[{
      SuperscriptBox["\[Rho]0", "2"], "/", 
      RowBox[{"(", 
       RowBox[{"\[ScriptK]2", " ", "\[ScriptN]2"}], ")"}]}]}]}], ";"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"a1", "=", 
   RowBox[{
    SuperscriptBox["k", "2"], "  ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s0", " ", "T0", " ", "\[ScriptM]1"}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"\[ScriptK]2", " ", "\[ScriptN]2"}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[ScriptK]1", " ", "\[Rho]0"}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"\[ScriptK]2", " ", "\[ScriptN]2"}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[ScriptL]2", " ", "\[Rho]0"}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"\[ScriptK]2", " ", "\[ScriptN]2"}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[ScriptM]2", " ", "\[Rho]0"}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"\[ScriptK]2", " ", "\[ScriptN]2"}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[ScriptN]1", " ", "\[Rho]0"}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"\[ScriptK]2", " ", "\[ScriptN]2"}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[ScriptL]1", " ", "\[Rho]0"}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"\[ScriptK]2", " ", "\[ScriptN]2", " ", "\[Mu]0"}], ")"}]}], 
      "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[ScriptM]1", " ", "\[Mu]0", " ", "\[Rho]0"}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"\[ScriptK]2", " ", "\[ScriptN]2"}], ")"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"a0", "=", 
   RowBox[{
    RowBox[{"+", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["k", "4"], " ", "\[ScriptL]1", " ", "\[ScriptM]1"}], 
        ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"\[ScriptK]2", " ", "\[ScriptN]2"}], ")"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["\[Rho]0", "2"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"\[ScriptK]2", " ", "\[ScriptN]2"}], ")"}]}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{
  3.8512533706403217`*^9, {3.8512534050038776`*^9, 3.851253510118434*^9}, {
   3.851253546171693*^9, 3.8512535464535627`*^9}, {3.851253735781006*^9, 
   3.8512538549843297`*^9}, {3.851253921835165*^9, 3.85125392359299*^9}},
 Background->RGBColor[0.94, 0.88, 0.94],
 CellLabel->"In[26]:=",ExpressionUUID->"7ad8bb37-7bff-45a7-b320-47c04b0379f9"],

Cell[TextData[{
 "=========================================\n",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["P", "5"], "(", "\[CapitalDelta]", ")"}], ":"}], 
   TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "d6af8f60-355d-48fd-a4d1-30b4e2175010"]
}], "Text",
 CellChangeTimes->{{3.8512584976456127`*^9, 
  3.851258503424433*^9}},ExpressionUUID->"e148ff90-430f-4fb4-aa66-\
e70aaa0d4bf5"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"P5", "=", 
    RowBox[{
     SuperscriptBox["\[CapitalDelta]", "5"], "+", 
     RowBox[{
      SuperscriptBox["\[CapitalDelta]", "4"], " ", "b4"}], "+", 
     RowBox[{
      SuperscriptBox["\[CapitalDelta]", "3"], "b3"}], "+", 
     RowBox[{
      SuperscriptBox["\[CapitalDelta]", "2"], "b2"}], " ", "+", " ", 
     RowBox[{"\[CapitalDelta]", " ", "b1"}], "+", "b0"}]}], ";"}], 
  "                           ", 
  RowBox[{"(*", " ", 
   RowBox[{"Eq", ".", 
    RowBox[{"(", 
     RowBox[{"D", ".8"}], ")"}]}], " ", "*)"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"b4", "=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"c", " ", "T0"}], ")"}], "/", "\[CurlyEpsilon]3"}], ")"}]}], 
     "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", " ", "\[Lambda]", " ", "\[Mu]0"}], ")"}], "/", 
      "\[CurlyEpsilon]3"}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[Mu]0", "2"], " ", "\[Chi]"}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"T0", " ", "\[CurlyEpsilon]3"}], ")"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"T0", " ", "\[Chi]"}], ")"}], "/", "\[Rho]4"}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"s0", " ", "T0"}], ")"}], "/", "\[Chi]1"}]}], ")"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"b3", "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["T0", "2"], " ", 
         SuperscriptBox["\[Lambda]", "2"]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"\[CurlyEpsilon]3", " ", "\[Rho]4"}], ")"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"c", " ", 
       SuperscriptBox["T0", "2"], " ", "\[Chi]"}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"\[CurlyEpsilon]3", " ", "\[Rho]4"}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["k", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[CurlyEpsilon]2", "/", 
        RowBox[{"(", 
         RowBox[{"T0", " ", "\[CurlyEpsilon]3"}], ")"}]}], "+", 
       RowBox[{"\[Tau]3", "/", "\[CurlyEpsilon]3"}], "-", 
       RowBox[{"\[Tau]2", "/", "\[Chi]1"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[CurlyEpsilon]2", " ", "\[Tau]3"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"\[CurlyEpsilon]3", " ", "\[Chi]1"}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Rho]2", " ", "\[Tau]4"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"\[Rho]4", " ", "\[Chi]1"}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"c", " ", "s0", " ", 
       SuperscriptBox["T0", "2"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"\[CurlyEpsilon]3", " ", "\[Chi]1"}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", " ", "s0", " ", "T0", " ", "\[Lambda]", " ", "\[Mu]0"}], 
      ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"\[CurlyEpsilon]3", " ", "\[Chi]1"}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"s0", " ", 
       SuperscriptBox["\[Mu]0", "2"], " ", "\[Chi]"}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"\[CurlyEpsilon]3", " ", "\[Chi]1"}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"s0", " ", 
       SuperscriptBox["T0", "2"], " ", "\[Chi]"}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"\[Rho]4", " ", "\[Chi]1"}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"b2", "=", 
   RowBox[{
    RowBox[{
     SuperscriptBox["k", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{"s0", "/", "\[CurlyEpsilon]3"}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Lambda]", " ", "\[Mu]0"}], ")"}], "/", 
        "\[CurlyEpsilon]3"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"T0", " ", "\[Lambda]", " ", "\[Rho]2"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"\[CurlyEpsilon]3", " ", "\[Rho]4"}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Lambda]", " ", "\[Tau]4"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"\[CurlyEpsilon]3", " ", "\[Rho]4"}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[Mu]0", "2"], " ", "\[Chi]"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"T0", " ", "\[CurlyEpsilon]3"}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[CurlyEpsilon]2", " ", "\[Chi]"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"\[CurlyEpsilon]3", " ", "\[Rho]4"}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Mu]0", " ", "\[Rho]2", " ", "\[Chi]"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"\[CurlyEpsilon]3", " ", "\[Rho]4"}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"T0", " ", "\[Tau]3", " ", "\[Chi]"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"\[CurlyEpsilon]3", " ", "\[Rho]4"}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Mu]0", " ", "\[Tau]4", " ", "\[Chi]"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"T0", " ", "\[CurlyEpsilon]3", " ", "\[Rho]4"}], ")"}]}], 
       "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"s0", " ", "\[CurlyEpsilon]2"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"\[CurlyEpsilon]3", " ", "\[Chi]1"}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[CurlyEpsilon]2", " ", "\[Lambda]", " ", "\[Mu]0"}], ")"}],
         "/", 
        RowBox[{"(", 
         RowBox[{"\[CurlyEpsilon]3", " ", "\[Chi]1"}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"c", " ", "T0", " ", "\[Tau]2"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"\[CurlyEpsilon]3", " ", "\[Chi]1"}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", " ", "\[Lambda]", " ", "\[Mu]0", " ", "\[Tau]2"}], 
         ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"\[CurlyEpsilon]3", " ", "\[Chi]1"}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"s0", " ", "T0", " ", "\[Tau]3"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"\[CurlyEpsilon]3", " ", "\[Chi]1"}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["T0", "2"], " ", "\[Lambda]", " ", "\[Rho]2", " ", 
          "\[Tau]3"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"\[CurlyEpsilon]3", " ", "\[Rho]4", " ", "\[Chi]1"}], 
         ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[CurlyEpsilon]2", " ", "\[Lambda]", " ", "\[Tau]4"}], 
         ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"\[CurlyEpsilon]3", " ", "\[Rho]4", " ", "\[Chi]1"}], 
         ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"c", " ", "T0", " ", "\[Rho]2", " ", "\[Tau]4"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"\[CurlyEpsilon]3", " ", "\[Rho]4", " ", "\[Chi]1"}], 
         ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
         "2", " ", "\[Lambda]", " ", "\[Mu]0", " ", "\[Rho]2", " ", 
          "\[Tau]4"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"\[CurlyEpsilon]3", " ", "\[Rho]4", " ", "\[Chi]1"}], 
         ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[CurlyEpsilon]2", " ", 
          SuperscriptBox["\[Mu]0", "2"], " ", "\[Chi]"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"T0", " ", "\[CurlyEpsilon]3", " ", "\[Chi]1"}], ")"}]}], 
       "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"T0", " ", "\[Mu]0", " ", "\[Rho]2", " ", "\[Chi]"}], ")"}], 
        "/", 
        RowBox[{"(", 
         RowBox[{"\[Rho]4", " ", "\[Chi]1"}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[Mu]0", "2"], " ", "\[Tau]2", " ", "\[Chi]"}], 
         ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"T0", " ", "\[CurlyEpsilon]3", " ", "\[Chi]1"}], ")"}]}], 
       "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"T0", " ", "\[Tau]2", " ", "\[Chi]"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"\[Rho]4", " ", "\[Chi]1"}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
         "T0", " ", "\[CurlyEpsilon]2", " ", "\[Tau]3", " ", "\[Chi]"}], 
         ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"\[CurlyEpsilon]3", " ", "\[Rho]4", " ", "\[Chi]1"}], 
         ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
         "T0", " ", "\[Mu]0", " ", "\[Rho]2", " ", "\[Tau]3", " ", "\[Chi]"}],
          ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"\[CurlyEpsilon]3", " ", "\[Rho]4", " ", "\[Chi]1"}], 
         ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
         "\[CurlyEpsilon]2", " ", "\[Mu]0", " ", "\[Tau]4", " ", "\[Chi]"}], 
         ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
         "T0", " ", "\[CurlyEpsilon]3", " ", "\[Rho]4", " ", "\[Chi]1"}], 
         ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[Mu]0", "2"], " ", "\[Rho]2", " ", "\[Tau]4", " ", 
          "\[Chi]"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
         "T0", " ", "\[CurlyEpsilon]3", " ", "\[Rho]4", " ", "\[Chi]1"}], 
         ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"s0", " ", 
       SuperscriptBox["T0", "3"], " ", 
       SuperscriptBox["\[Lambda]", "2"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"\[CurlyEpsilon]3", " ", "\[Rho]4", " ", "\[Chi]1"}], ")"}]}], 
    "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"c", " ", "s0", " ", 
       SuperscriptBox["T0", "3"], " ", "\[Chi]"}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"\[CurlyEpsilon]3", " ", "\[Rho]4", " ", "\[Chi]1"}], 
      ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"b1", "=", 
   RowBox[{
    RowBox[{
     SuperscriptBox["k", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[Tau]2", "/", 
        RowBox[{"(", 
         RowBox[{"T0", " ", "\[CurlyEpsilon]3"}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Rho]2", " ", "\[Tau]4"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"T0", " ", "\[CurlyEpsilon]3", " ", "\[Rho]4"}], ")"}]}]}], 
      ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["k", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"s0", " ", "T0", " ", "\[Chi]"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"\[CurlyEpsilon]3", " ", "\[Rho]4"}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["s0", "2"], " ", "T0"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"\[CurlyEpsilon]3", " ", "\[Chi]1"}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"s0", " ", "T0", " ", "\[Lambda]", " ", "\[Mu]0"}], ")"}], 
        "/", 
        RowBox[{"(", 
         RowBox[{"\[CurlyEpsilon]3", " ", "\[Chi]1"}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"s0", " ", 
          SuperscriptBox["T0", "2"], " ", "\[Lambda]", " ", "\[Rho]2"}], 
         ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"\[CurlyEpsilon]3", " ", "\[Rho]4", " ", "\[Chi]1"}], 
         ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["T0", "2"], " ", 
          SuperscriptBox["\[Lambda]", "2"], " ", "\[Mu]0", " ", "\[Rho]2"}], 
         ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"\[CurlyEpsilon]3", " ", "\[Rho]4", " ", "\[Chi]1"}], 
         ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["T0", "2"], " ", 
          SuperscriptBox["\[Lambda]", "2"], " ", "\[Tau]2"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"\[CurlyEpsilon]3", " ", "\[Rho]4", " ", "\[Chi]1"}], 
         ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"s0", " ", "T0", " ", "\[Lambda]", " ", "\[Tau]4"}], ")"}], 
        "/", 
        RowBox[{"(", 
         RowBox[{"\[CurlyEpsilon]3", " ", "\[Rho]4", " ", "\[Chi]1"}], 
         ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"s0", " ", 
          SuperscriptBox["\[Mu]0", "2"], " ", "\[Chi]"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"\[CurlyEpsilon]3", " ", "\[Chi]1"}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"s0", " ", "T0", " ", "\[CurlyEpsilon]2", " ", "\[Chi]"}], 
         ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"\[CurlyEpsilon]3", " ", "\[Rho]4", " ", "\[Chi]1"}], 
         ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
         "s0", " ", "T0", " ", "\[Mu]0", " ", "\[Rho]2", " ", "\[Chi]"}], 
         ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"\[CurlyEpsilon]3", " ", "\[Rho]4", " ", "\[Chi]1"}], 
         ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"c", " ", 
          SuperscriptBox["T0", "2"], " ", "\[Mu]0", " ", "\[Rho]2", " ", 
          "\[Chi]"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"\[CurlyEpsilon]3", " ", "\[Rho]4", " ", "\[Chi]1"}], 
         ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"c", " ", 
          SuperscriptBox["T0", "2"], " ", "\[Tau]2", " ", "\[Chi]"}], ")"}], 
        "/", 
        RowBox[{"(", 
         RowBox[{"\[CurlyEpsilon]3", " ", "\[Rho]4", " ", "\[Chi]1"}], 
         ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"s0", " ", 
          SuperscriptBox["T0", "2"], " ", "\[Tau]3", " ", "\[Chi]"}], ")"}], 
        "/", 
        RowBox[{"(", 
         RowBox[{"\[CurlyEpsilon]3", " ", "\[Rho]4", " ", "\[Chi]1"}], 
         ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"s0", " ", "\[Mu]0", " ", "\[Tau]4", " ", "\[Chi]"}], ")"}], 
        "/", 
        RowBox[{"(", 
         RowBox[{"\[CurlyEpsilon]3", " ", "\[Rho]4", " ", "\[Chi]1"}], 
         ")"}]}]}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"b0", "=", 
   RowBox[{
    RowBox[{
     SuperscriptBox["k", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"\[Mu]0", " ", "\[Rho]2", " ", "\[Chi]"}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"\[CurlyEpsilon]3", " ", "\[Rho]4"}], ")"}]}], ")"}]}], 
       "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Tau]2", " ", "\[Chi]"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"\[CurlyEpsilon]3", " ", "\[Rho]4"}], ")"}]}]}], ")"}]}], 
    "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["s0", "2"], " ", 
       SuperscriptBox["T0", "2"], " ", "\[Chi]"}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"\[CurlyEpsilon]3", " ", "\[Rho]4", " ", "\[Chi]1"}], 
      ")"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8512535189444895`*^9, 3.851253652230457*^9}, {
  3.8512536904858694`*^9, 3.8512537170755596`*^9}, {3.8512537570119667`*^9, 
  3.8512537605167775`*^9}, {3.85125853250729*^9, 3.8512585561039596`*^9}},
 Background->RGBColor[0.94, 0.88, 0.94],
 CellLabel->"In[31]:=",ExpressionUUID->"d2739d06-6885-41ba-937c-567c5056bda9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"P9L", "-", 
   RowBox[{"P4", "*", "P5"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8512538855286207`*^9, 3.8512538932204556`*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->"In[37]:=",ExpressionUUID->"32c4e52c-1197-4e8f-bee5-acf1fee84541"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.8512538942798357`*^9, 3.851400841210816*^9, 
  3.851406561552855*^9},
 CellLabel->"Out[37]=",ExpressionUUID->"f7e06b50-6005-42af-84d7-d7d3e671456b"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Transverse direction \[Theta]=\[Pi]/2", "Section",
 CellChangeTimes->{{3.8512540293014607`*^9, 3.851254041676724*^9}, {
  3.85125833798799*^9, 
  3.851258346228273*^9}},ExpressionUUID->"6120fbd6-dfe2-4d50-b9c6-\
95bfe72792ef"],

Cell["\<\
This direction corresponds to X=1.
The Polynomial along the longitudinal direction\
\>", "Text",
 CellChangeTimes->{{3.851254048582223*^9, 
  3.85125408362116*^9}},ExpressionUUID->"80b5dae7-3719-477e-961a-\
8c921975bb16"],

Cell[BoxData[
 RowBox[{
  RowBox[{"P9T", "=", 
   RowBox[{"Normal", "@", 
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"\[ScriptCapitalF]MS", "/.", 
         RowBox[{"\[CurlyEpsilon]4", "\[Rule]", "0"}]}], "/.", 
        RowBox[{"\[Rho]3", "\[Rule]", "0"}]}], "/.", 
       RowBox[{"\[Chi]2", "\[Rule]", "0"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"X", ",", "0", ",", "0"}], "}"}]}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8443307591287484`*^9, 3.8443307633541555`*^9}, {
   3.844330921164381*^9, 3.8443309217498703`*^9}, 3.845053025506009*^9, 
   3.845053077555197*^9, {3.84505341102777*^9, 3.845053419015941*^9}, 
   3.845095044473727*^9, {3.8512507255058546`*^9, 3.8512507521278505`*^9}, 
   3.851250813547742*^9, {3.8512515866448617`*^9, 3.8512516390701256`*^9}, {
   3.8512528123687477`*^9, 3.8512528269826455`*^9}, 3.851253298136504*^9, {
   3.851254210855217*^9, 3.8512542188269634`*^9}},
 Background->RGBColor[1, 0.9, 0.8],
 CellLabel->"In[38]:=",ExpressionUUID->"45b3ac82-ef48-46a5-94e6-4820e88080bf"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.8512544164658523`*^9, 3.8512544256539307`*^9}, {
  3.8512544557756567`*^9, 3.851254470805163*^9}, {3.851254515517502*^9, 
  3.8512545542165627`*^9}},
 CellLabel->"In[39]:=",ExpressionUUID->"da769bce-3641-40c3-88a8-52a2e4cd93fc"],

Cell[TextData[{
 "It factorizes according to  ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     RowBox[{
      SubscriptBox["P", "9"], "(", "\[CapitalDelta]", ")"}], 
     "\[LongRightArrow]", 
     RowBox[{
      SubscriptBox["P", "6"], "(", "\[CapitalDelta]", ")"}]}], 
    RowBox[{
     SubscriptBox["P", "3"], "(", "\[CapitalDelta]", ")"}]}], 
   TraditionalForm]],
  FormatType->"TraditionalForm",
  FontWeight->"Bold",ExpressionUUID->"f741a539-debc-42c3-b646-2ee00f37d0fb"],
 "."
}], "Text",
 CellChangeTimes->{{3.851254089215353*^9, 3.8512541572609744`*^9}, {
  3.851254224005577*^9, 
  3.8512542285079875`*^9}},ExpressionUUID->"e4521dca-72d0-4ff9-985f-\
2872d80ea132"],

Cell[TextData[{
 "=========================================\n",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["P", "3"], "(", "\[CapitalDelta]", ")"}], ":"}], 
   TraditionalForm]],ExpressionUUID->"2bb63d89-0c19-455d-8b84-21f05a256811"]
}], "Text",
 CellChangeTimes->{{3.8512582652388773`*^9, 
  3.8512582809254313`*^9}},ExpressionUUID->"7712cbc1-9e83-4cd0-82d4-\
54fb5aa81358"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"P3", "=", 
    RowBox[{
     SuperscriptBox["\[CapitalDelta]", "3"], " ", "+", 
     RowBox[{
      SuperscriptBox["\[CapitalDelta]", "2"], "c2"}], "+", 
     RowBox[{
      SuperscriptBox["\[CapitalDelta]", "1"], "c1"}], "+", "c0"}]}], ";"}], 
  "                           ", 
  RowBox[{"(*", " ", 
   RowBox[{"Eq", ".", 
    RowBox[{"(", 
     RowBox[{"D", ".13"}], ")"}]}], " ", "*)"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"c2", "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{"\[Rho]0", "/", 
       RowBox[{"(", 
        RowBox[{"\[ScriptN]2", " ", "\[Mu]0"}], ")"}]}], ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"s0", " ", "T0"}], ")"}], "/", "\[Chi]1"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"c1", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"s0", " ", "T0", " ", "\[Rho]0"}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"\[ScriptN]2", " ", "\[Mu]0", " ", "\[Chi]1"}], ")"}]}], "-", 
    RowBox[{
     SuperscriptBox["k", "2"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "\[ScriptL]2"}], " ", "\[ScriptN]1", " ", "\[Mu]0"}], 
         "+", 
         RowBox[{"\[ScriptL]1", " ", "\[ScriptN]2", " ", "\[Mu]0"}]}], ")"}], 
       "/", 
       RowBox[{"(", 
        RowBox[{"\[ScriptN]2", " ", "\[Mu]0", " ", "\[Chi]1"}], ")"}]}], 
      ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"c0", "=", 
   RowBox[{
    RowBox[{"-", 
     SuperscriptBox["k", "2"]}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[ScriptL]2", " ", "\[Rho]0"}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"\[ScriptN]2", " ", "\[Chi]1"}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[ScriptN]1", " ", "\[Rho]0"}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"\[ScriptN]2", " ", "\[Chi]1"}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[ScriptL]1", " ", "\[Rho]0"}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"\[ScriptN]2", " ", "\[Mu]0", " ", "\[Chi]1"}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[Mu]0", " ", "\[Rho]0"}], ")"}], "/", "\[Chi]1"}]}], 
     ")"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{
  3.8512533706403217`*^9, {3.8512534050038776`*^9, 3.851253510118434*^9}, {
   3.851253546171693*^9, 3.8512535464535627`*^9}, {3.851253735781006*^9, 
   3.8512538549843297`*^9}, {3.851253921835165*^9, 3.85125392359299*^9}, {
   3.8512545352135124`*^9, 3.8512545645985155`*^9}, {3.8512585860991573`*^9, 
   3.851258590255824*^9}},
 Background->RGBColor[0.94, 0.88, 0.94],
 CellLabel->"In[40]:=",ExpressionUUID->"e32a3aed-f9d5-4c53-93bd-17db871070fd"],

Cell[TextData[{
 "=========================================\n",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["P", "6"], "(", "\[CapitalDelta]", ")"}], ":"}], 
   TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "b119b568-4687-4996-8bd2-6f8dbee2f17f"]
}], "Text",
 CellChangeTimes->{{3.8512582924311805`*^9, 
  3.851258298272339*^9}},ExpressionUUID->"55b4b530-aaf9-43a2-bf94-\
f8ab99577c98"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"P6", "=", 
    RowBox[{
     SuperscriptBox["\[CapitalDelta]", "6"], "+", 
     RowBox[{
      SuperscriptBox["\[CapitalDelta]", "5"], "d5"}], "+", 
     RowBox[{
      SuperscriptBox["\[CapitalDelta]", "4"], " ", "d4"}], "+", 
     RowBox[{
      SuperscriptBox["\[CapitalDelta]", "3"], "d3"}], "+", 
     RowBox[{
      SuperscriptBox["\[CapitalDelta]", "2"], "d2"}], " ", "+", " ", 
     RowBox[{"\[CapitalDelta]", " ", "d1"}], "+", "d0"}]}], ";"}], 
  "                           ", 
  RowBox[{"(*", " ", 
   RowBox[{"Eq", ".", 
    RowBox[{"(", 
     RowBox[{"D", ".16"}], ")"}]}], " ", "*)"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"d5", "=", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"s0", " ", "T0"}], ")"}], "/", "\[ScriptK]2"}], ")"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"c", " ", "T0"}], ")"}], "/", "\[CurlyEpsilon]3"}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", " ", "\[Lambda]", " ", "\[Mu]0"}], ")"}], "/", 
      "\[CurlyEpsilon]3"}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"\[Mu]0", " ", "\[Rho]0"}], ")"}], "/", "\[ScriptK]2"}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[Mu]0", "2"], " ", "\[Chi]"}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"T0", " ", "\[CurlyEpsilon]3"}], ")"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"T0", " ", "\[Chi]"}], ")"}], "/", "\[Rho]4"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"d4", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"c", " ", "s0", " ", 
       SuperscriptBox["T0", "2"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"\[ScriptK]2", " ", "\[CurlyEpsilon]3"}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", " ", "s0", " ", "T0", " ", "\[Lambda]", " ", "\[Mu]0"}], 
      ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"\[ScriptK]2", " ", "\[CurlyEpsilon]3"}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"c", " ", "T0", " ", "\[Mu]0", " ", "\[Rho]0"}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"\[ScriptK]2", " ", "\[CurlyEpsilon]3"}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", " ", "\[Lambda]", " ", 
       SuperscriptBox["\[Mu]0", "2"], " ", "\[Rho]0"}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"\[ScriptK]2", " ", "\[CurlyEpsilon]3"}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["k", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{"\[ScriptF]1", "/", "\[ScriptK]2"}], ")"}]}], "+", 
       RowBox[{"\[ScriptF]3", "/", "\[CurlyEpsilon]3"}], "+", 
       RowBox[{"\[CurlyEpsilon]1", "/", 
        RowBox[{"(", 
         RowBox[{"T0", " ", "\[CurlyEpsilon]3"}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[ScriptF]3", " ", "\[CurlyEpsilon]1"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"\[ScriptK]2", " ", "\[CurlyEpsilon]3"}], ")"}]}], "-", 
       RowBox[{"\[Eta]I", "/", "\[ScriptK]2"}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"T0", " ", "\[ScriptM]1"}], ")"}], "/", "\[Rho]4"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[ScriptF]4", " ", "\[ScriptM]2"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"\[ScriptK]2", " ", "\[Rho]4"}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"T0", " ", "\[ScriptK]1", " ", "\[ScriptM]2"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"\[ScriptK]2", " ", "\[Rho]4"}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[ScriptF]4", " ", "\[Rho]1"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"\[ScriptK]2", " ", "\[Rho]4"}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"T0", " ", "\[ScriptK]1", " ", "\[Rho]1"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"\[ScriptK]2", " ", "\[Rho]4"}], ")"}]}]}], ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["T0", "2"], " ", 
       SuperscriptBox["\[Lambda]", "2"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"\[CurlyEpsilon]3", " ", "\[Rho]4"}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"s0", " ", 
       SuperscriptBox["\[Mu]0", "2"], " ", "\[Chi]"}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"\[ScriptK]2", " ", "\[CurlyEpsilon]3"}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["\[Mu]0", "3"], " ", "\[Rho]0", " ", "\[Chi]"}], ")"}], 
     "/", 
     RowBox[{"(", 
      RowBox[{"T0", " ", "\[ScriptK]2", " ", "\[CurlyEpsilon]3"}], ")"}]}], 
    "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"s0", " ", 
       SuperscriptBox["T0", "2"], " ", "\[Chi]"}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"\[ScriptK]2", " ", "\[Rho]4"}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"c", " ", 
       SuperscriptBox["T0", "2"], " ", "\[Chi]"}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"\[CurlyEpsilon]3", " ", "\[Rho]4"}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"T0", " ", "\[Mu]0", " ", "\[Rho]0", " ", "\[Chi]"}], ")"}], 
     "/", 
     RowBox[{"(", 
      RowBox[{"\[ScriptK]2", " ", "\[Rho]4"}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"d3", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"s0", " ", 
       SuperscriptBox["T0", "3"], " ", 
       SuperscriptBox["\[Lambda]", "2"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"\[ScriptK]2", " ", "\[CurlyEpsilon]3", " ", "\[Rho]4"}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["T0", "2"], " ", 
       SuperscriptBox["\[Lambda]", "2"], " ", "\[Mu]0", " ", "\[Rho]0"}], 
      ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"\[ScriptK]2", " ", "\[CurlyEpsilon]3", " ", "\[Rho]4"}], 
      ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"c", " ", "s0", " ", 
       SuperscriptBox["T0", "3"], " ", "\[Chi]"}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"\[ScriptK]2", " ", "\[CurlyEpsilon]3", " ", "\[Rho]4"}], 
      ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"c", " ", 
       SuperscriptBox["T0", "2"], " ", "\[Mu]0", " ", "\[Rho]0", " ", 
       "\[Chi]"}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"\[ScriptK]2", " ", "\[CurlyEpsilon]3", " ", "\[Rho]4"}], 
      ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["k", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{"s0", "/", "\[CurlyEpsilon]3"}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"c", " ", "T0", " ", "\[ScriptF]1"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"\[ScriptK]2", " ", "\[CurlyEpsilon]3"}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"s0", " ", "T0", " ", "\[ScriptF]3"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"\[ScriptK]2", " ", "\[CurlyEpsilon]3"}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"s0", " ", "\[CurlyEpsilon]1"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"\[ScriptK]2", " ", "\[CurlyEpsilon]3"}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"c", " ", "T0", " ", "\[Eta]I"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"\[ScriptK]2", " ", "\[CurlyEpsilon]3"}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", " ", "\[ScriptF]1", " ", "\[Lambda]", " ", "\[Mu]0"}], 
         ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"\[ScriptK]2", " ", "\[CurlyEpsilon]3"}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", " ", "\[Eta]I", " ", "\[Lambda]", " ", "\[Mu]0"}], 
         ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"\[ScriptK]2", " ", "\[CurlyEpsilon]3"}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Mu]0", " ", "\[Rho]0"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"T0", " ", "\[CurlyEpsilon]3"}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[ScriptF]3", " ", "\[Mu]0", " ", "\[Rho]0"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"\[ScriptK]2", " ", "\[CurlyEpsilon]3"}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[CurlyEpsilon]1", " ", "\[Mu]0", " ", "\[Rho]0"}], ")"}], 
        "/", 
        RowBox[{"(", 
         RowBox[{"T0", " ", "\[ScriptK]2", " ", "\[CurlyEpsilon]3"}], ")"}]}],
        "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"s0", " ", 
          SuperscriptBox["T0", "2"], " ", "\[ScriptM]1"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"\[ScriptK]2", " ", "\[Rho]4"}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"c", " ", 
          SuperscriptBox["T0", "2"], " ", "\[ScriptM]1"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"\[CurlyEpsilon]3", " ", "\[Rho]4"}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"c", " ", "T0", " ", "\[ScriptF]4", " ", "\[ScriptM]2"}], 
         ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"\[ScriptK]2", " ", "\[CurlyEpsilon]3", " ", "\[Rho]4"}], 
         ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"c", " ", 
          SuperscriptBox["T0", "2"], " ", "\[ScriptK]1", " ", "\[ScriptM]2"}],
          ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"\[ScriptK]2", " ", "\[CurlyEpsilon]3", " ", "\[Rho]4"}], 
         ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[ScriptF]4", " ", "\[Lambda]"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"\[CurlyEpsilon]3", " ", "\[Rho]4"}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["T0", "2"], " ", "\[ScriptF]3", " ", "\[ScriptM]2", 
          " ", "\[Lambda]"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"\[ScriptK]2", " ", "\[CurlyEpsilon]3", " ", "\[Rho]4"}], 
         ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[ScriptF]4", " ", "\[CurlyEpsilon]1", " ", "\[Lambda]"}], 
         ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"\[ScriptK]2", " ", "\[CurlyEpsilon]3", " ", "\[Rho]4"}], 
         ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
         "T0", " ", "\[ScriptK]1", " ", "\[CurlyEpsilon]1", " ", 
          "\[Lambda]"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"\[ScriptK]2", " ", "\[CurlyEpsilon]3", " ", "\[Rho]4"}], 
         ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
         "2", " ", "T0", " ", "\[ScriptM]1", " ", "\[Lambda]", " ", 
          "\[Mu]0"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"\[CurlyEpsilon]3", " ", "\[Rho]4"}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
         "2", " ", "\[ScriptF]4", " ", "\[ScriptM]2", " ", "\[Lambda]", " ", 
          "\[Mu]0"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"\[ScriptK]2", " ", "\[CurlyEpsilon]3", " ", "\[Rho]4"}], 
         ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
         "2", " ", "T0", " ", "\[ScriptK]1", " ", "\[ScriptM]2", " ", 
          "\[Lambda]", " ", "\[Mu]0"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"\[ScriptK]2", " ", "\[CurlyEpsilon]3", " ", "\[Rho]4"}], 
         ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[ScriptF]4", " ", "\[Rho]0"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"\[ScriptK]2", " ", "\[Rho]4"}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"T0", " ", "\[ScriptK]1", " ", "\[Rho]0"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"\[ScriptK]2", " ", "\[Rho]4"}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"T0", " ", "\[ScriptM]2", " ", "\[Rho]0"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"\[ScriptK]2", " ", "\[Rho]4"}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"T0", " ", "\[ScriptM]1", " ", "\[Mu]0", " ", "\[Rho]0"}], 
         ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"\[ScriptK]2", " ", "\[Rho]4"}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"c", " ", "T0", " ", "\[ScriptF]4", " ", "\[Rho]1"}], ")"}], 
        "/", 
        RowBox[{"(", 
         RowBox[{"\[ScriptK]2", " ", "\[CurlyEpsilon]3", " ", "\[Rho]4"}], 
         ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"c", " ", 
          SuperscriptBox["T0", "2"], " ", "\[ScriptK]1", " ", "\[Rho]1"}], 
         ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"\[ScriptK]2", " ", "\[CurlyEpsilon]3", " ", "\[Rho]4"}], 
         ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"T0", " ", "\[Lambda]", " ", "\[Rho]1"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"\[CurlyEpsilon]3", " ", "\[Rho]4"}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["T0", "2"], " ", "\[ScriptF]3", " ", "\[Lambda]", 
          " ", "\[Rho]1"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"\[ScriptK]2", " ", "\[CurlyEpsilon]3", " ", "\[Rho]4"}], 
         ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
         "2", " ", "\[ScriptF]4", " ", "\[Lambda]", " ", "\[Mu]0", " ", 
          "\[Rho]1"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"\[ScriptK]2", " ", "\[CurlyEpsilon]3", " ", "\[Rho]4"}], 
         ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
         "2", " ", "T0", " ", "\[ScriptK]1", " ", "\[Lambda]", " ", "\[Mu]0", 
          " ", "\[Rho]1"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"\[ScriptK]2", " ", "\[CurlyEpsilon]3", " ", "\[Rho]4"}], 
         ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"T0", " ", "\[Rho]0", " ", "\[Rho]1"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"\[ScriptK]2", " ", "\[Rho]4"}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[ScriptF]1", " ", 
          SuperscriptBox["\[Mu]0", "2"], " ", "\[Chi]"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"T0", " ", "\[ScriptK]2", " ", "\[CurlyEpsilon]3"}], ")"}]}],
        "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Eta]I", " ", 
          SuperscriptBox["\[Mu]0", "2"], " ", "\[Chi]"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"T0", " ", "\[ScriptK]2", " ", "\[CurlyEpsilon]3"}], ")"}]}],
        "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"T0", " ", "\[ScriptF]1", " ", "\[Chi]"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"\[ScriptK]2", " ", "\[Rho]4"}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"T0", " ", "\[ScriptF]3", " ", "\[Chi]"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"\[CurlyEpsilon]3", " ", "\[Rho]4"}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[CurlyEpsilon]1", " ", "\[Chi]"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"\[CurlyEpsilon]3", " ", "\[Rho]4"}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
         "T0", " ", "\[ScriptF]3", " ", "\[CurlyEpsilon]1", " ", "\[Chi]"}], 
         ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"\[ScriptK]2", " ", "\[CurlyEpsilon]3", " ", "\[Rho]4"}], 
         ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"T0", " ", "\[Eta]I", " ", "\[Chi]"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"\[ScriptK]2", " ", "\[Rho]4"}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[ScriptF]4", " ", "\[Mu]0", " ", "\[Chi]"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"T0", " ", "\[CurlyEpsilon]3", " ", "\[Rho]4"}], ")"}]}], 
       "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
         "T0", " ", "\[ScriptF]3", " ", "\[ScriptM]2", " ", "\[Mu]0", " ", 
          "\[Chi]"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"\[ScriptK]2", " ", "\[CurlyEpsilon]3", " ", "\[Rho]4"}], 
         ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
         "\[ScriptF]4", " ", "\[CurlyEpsilon]1", " ", "\[Mu]0", " ", 
          "\[Chi]"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
         "T0", " ", "\[ScriptK]2", " ", "\[CurlyEpsilon]3", " ", "\[Rho]4"}], 
         ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
         "\[ScriptK]1", " ", "\[CurlyEpsilon]1", " ", "\[Mu]0", " ", 
          "\[Chi]"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"\[ScriptK]2", " ", "\[CurlyEpsilon]3", " ", "\[Rho]4"}], 
         ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[ScriptM]1", " ", 
          SuperscriptBox["\[Mu]0", "2"], " ", "\[Chi]"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"\[CurlyEpsilon]3", " ", "\[Rho]4"}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[ScriptF]4", " ", "\[ScriptM]2", " ", 
          SuperscriptBox["\[Mu]0", "2"], " ", "\[Chi]"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
         "T0", " ", "\[ScriptK]2", " ", "\[CurlyEpsilon]3", " ", "\[Rho]4"}], 
         ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[ScriptK]1", " ", "\[ScriptM]2", " ", 
          SuperscriptBox["\[Mu]0", "2"], " ", "\[Chi]"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"\[ScriptK]2", " ", "\[CurlyEpsilon]3", " ", "\[Rho]4"}], 
         ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Mu]0", " ", "\[Rho]1", " ", "\[Chi]"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"\[CurlyEpsilon]3", " ", "\[Rho]4"}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
         "T0", " ", "\[ScriptF]3", " ", "\[Mu]0", " ", "\[Rho]1", " ", 
          "\[Chi]"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"\[ScriptK]2", " ", "\[CurlyEpsilon]3", " ", "\[Rho]4"}], 
         ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[ScriptF]4", " ", 
          SuperscriptBox["\[Mu]0", "2"], " ", "\[Rho]1", " ", "\[Chi]"}], 
         ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
         "T0", " ", "\[ScriptK]2", " ", "\[CurlyEpsilon]3", " ", "\[Rho]4"}], 
         ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[ScriptK]1", " ", 
          SuperscriptBox["\[Mu]0", "2"], " ", "\[Rho]1", " ", "\[Chi]"}], 
         ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"\[ScriptK]2", " ", "\[CurlyEpsilon]3", " ", "\[Rho]4"}], 
         ")"}]}]}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"d2", "=", 
   RowBox[{
    RowBox[{
     SuperscriptBox["k", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[ScriptF]1", "/", 
        RowBox[{"(", 
         RowBox[{"T0", " ", "\[CurlyEpsilon]3"}], ")"}]}], "+", 
       RowBox[{"\[Eta]I", "/", 
        RowBox[{"(", 
         RowBox[{"T0", " ", "\[CurlyEpsilon]3"}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"T0", " ", "\[ScriptF]1", " ", "\[ScriptM]1"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"\[ScriptK]2", " ", "\[Rho]4"}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"T0", " ", "\[ScriptF]3", " ", "\[ScriptM]1"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"\[CurlyEpsilon]3", " ", "\[Rho]4"}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
         "T0", " ", "\[ScriptF]3", " ", "\[ScriptK]1", " ", "\[ScriptM]2"}], 
         ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"\[ScriptK]2", " ", "\[CurlyEpsilon]3", " ", "\[Rho]4"}], 
         ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[ScriptM]1", " ", "\[CurlyEpsilon]1"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"\[CurlyEpsilon]3", " ", "\[Rho]4"}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
         "T0", " ", "\[ScriptF]3", " ", "\[ScriptM]1", " ", 
          "\[CurlyEpsilon]1"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"\[ScriptK]2", " ", "\[CurlyEpsilon]3", " ", "\[Rho]4"}], 
         ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[ScriptF]4", " ", "\[ScriptM]2", " ", "\[CurlyEpsilon]1"}],
          ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
         "T0", " ", "\[ScriptK]2", " ", "\[CurlyEpsilon]3", " ", "\[Rho]4"}], 
         ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[ScriptK]1", " ", "\[ScriptM]2", " ", "\[CurlyEpsilon]1"}],
          ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"\[ScriptK]2", " ", "\[CurlyEpsilon]3", " ", "\[Rho]4"}], 
         ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"T0", " ", "\[ScriptM]1", " ", "\[Eta]I"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"\[ScriptK]2", " ", "\[Rho]4"}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[ScriptF]4", " ", "\[Rho]1"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"T0", " ", "\[CurlyEpsilon]3", " ", "\[Rho]4"}], ")"}]}], 
       "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
         "T0", " ", "\[ScriptF]3", " ", "\[ScriptK]1", " ", "\[Rho]1"}], 
         ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"\[ScriptK]2", " ", "\[CurlyEpsilon]3", " ", "\[Rho]4"}], 
         ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["k", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["s0", "2"], " ", "T0"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"\[ScriptK]2", " ", "\[CurlyEpsilon]3"}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", " ", "s0", " ", "\[Mu]0", " ", "\[Rho]0"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"\[ScriptK]2", " ", "\[CurlyEpsilon]3"}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[Mu]0", "2"], " ", 
          SuperscriptBox["\[Rho]0", "2"]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"T0", " ", "\[ScriptK]2", " ", "\[CurlyEpsilon]3"}], ")"}]}],
        "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"c", " ", "s0", " ", 
          SuperscriptBox["T0", "3"], " ", "\[ScriptM]1"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"\[ScriptK]2", " ", "\[CurlyEpsilon]3", " ", "\[Rho]4"}], 
         ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"s0", " ", "T0", " ", "\[ScriptF]4", " ", "\[Lambda]"}], 
         ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"\[ScriptK]2", " ", "\[CurlyEpsilon]3", " ", "\[Rho]4"}], 
         ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["T0", "2"], " ", "\[ScriptF]1", " ", 
          SuperscriptBox["\[Lambda]", "2"]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"\[ScriptK]2", " ", "\[CurlyEpsilon]3", " ", "\[Rho]4"}], 
         ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["T0", "2"], " ", "\[Eta]I", " ", 
          SuperscriptBox["\[Lambda]", "2"]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"\[ScriptK]2", " ", "\[CurlyEpsilon]3", " ", "\[Rho]4"}], 
         ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", " ", "s0", " ", 
          SuperscriptBox["T0", "2"], " ", "\[ScriptM]1", " ", "\[Lambda]", 
          " ", "\[Mu]0"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"\[ScriptK]2", " ", "\[CurlyEpsilon]3", " ", "\[Rho]4"}], 
         ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"c", " ", "T0", " ", "\[ScriptF]4", " ", "\[Rho]0"}], ")"}], 
        "/", 
        RowBox[{"(", 
         RowBox[{"\[ScriptK]2", " ", "\[CurlyEpsilon]3", " ", "\[Rho]4"}], 
         ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"c", " ", 
          SuperscriptBox["T0", "2"], " ", "\[ScriptK]1", " ", "\[Rho]0"}], 
         ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"\[ScriptK]2", " ", "\[CurlyEpsilon]3", " ", "\[Rho]4"}], 
         ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"c", " ", 
          SuperscriptBox["T0", "2"], " ", "\[ScriptM]2", " ", "\[Rho]0"}], 
         ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"\[ScriptK]2", " ", "\[CurlyEpsilon]3", " ", "\[Rho]4"}], 
         ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", " ", "T0", " ", "\[Lambda]", " ", "\[Rho]0"}], ")"}], 
        "/", 
        RowBox[{"(", 
         RowBox[{"\[CurlyEpsilon]3", " ", "\[Rho]4"}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["T0", "2"], " ", "\[ScriptF]3", " ", "\[Lambda]", 
          " ", "\[Rho]0"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"\[ScriptK]2", " ", "\[CurlyEpsilon]3", " ", "\[Rho]4"}], 
         ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
         "T0", " ", "\[CurlyEpsilon]1", " ", "\[Lambda]", " ", "\[Rho]0"}], 
         ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"\[ScriptK]2", " ", "\[CurlyEpsilon]3", " ", "\[Rho]4"}], 
         ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"c", " ", 
          SuperscriptBox["T0", "2"], " ", "\[ScriptM]1", " ", "\[Mu]0", " ", 
          "\[Rho]0"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"\[ScriptK]2", " ", "\[CurlyEpsilon]3", " ", "\[Rho]4"}], 
         ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
         "\[ScriptF]4", " ", "\[Lambda]", " ", "\[Mu]0", " ", "\[Rho]0"}], 
         ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"\[ScriptK]2", " ", "\[CurlyEpsilon]3", " ", "\[Rho]4"}], 
         ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
         "2", " ", "T0", " ", "\[ScriptK]1", " ", "\[Lambda]", " ", "\[Mu]0", 
          " ", "\[Rho]0"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"\[ScriptK]2", " ", "\[CurlyEpsilon]3", " ", "\[Rho]4"}], 
         ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
         "2", " ", "T0", " ", "\[ScriptM]2", " ", "\[Lambda]", " ", "\[Mu]0", 
          " ", "\[Rho]0"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"\[ScriptK]2", " ", "\[CurlyEpsilon]3", " ", "\[Rho]4"}], 
         ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", " ", "T0", " ", "\[ScriptM]1", " ", "\[Lambda]", " ", 
          SuperscriptBox["\[Mu]0", "2"], " ", "\[Rho]0"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"\[ScriptK]2", " ", "\[CurlyEpsilon]3", " ", "\[Rho]4"}], 
         ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"T0", " ", 
          SuperscriptBox["\[Rho]0", "2"]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"\[ScriptK]2", " ", "\[Rho]4"}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"s0", " ", 
          SuperscriptBox["T0", "2"], " ", "\[Lambda]", " ", "\[Rho]1"}], 
         ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"\[ScriptK]2", " ", "\[CurlyEpsilon]3", " ", "\[Rho]4"}], 
         ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"c", " ", 
          SuperscriptBox["T0", "2"], " ", "\[Rho]0", " ", "\[Rho]1"}], ")"}], 
        "/", 
        RowBox[{"(", 
         RowBox[{"\[ScriptK]2", " ", "\[CurlyEpsilon]3", " ", "\[Rho]4"}], 
         ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
         "T0", " ", "\[Lambda]", " ", "\[Mu]0", " ", "\[Rho]0", " ", 
          "\[Rho]1"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"\[ScriptK]2", " ", "\[CurlyEpsilon]3", " ", "\[Rho]4"}], 
         ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"s0", " ", "T0", " ", "\[Chi]"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"\[CurlyEpsilon]3", " ", "\[Rho]4"}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"c", " ", 
          SuperscriptBox["T0", "2"], " ", "\[ScriptF]1", " ", "\[Chi]"}], 
         ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"\[ScriptK]2", " ", "\[CurlyEpsilon]3", " ", "\[Rho]4"}], 
         ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"s0", " ", 
          SuperscriptBox["T0", "2"], " ", "\[ScriptF]3", " ", "\[Chi]"}], 
         ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"\[ScriptK]2", " ", "\[CurlyEpsilon]3", " ", "\[Rho]4"}], 
         ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"s0", " ", "T0", " ", "\[CurlyEpsilon]1", " ", "\[Chi]"}], 
         ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"\[ScriptK]2", " ", "\[CurlyEpsilon]3", " ", "\[Rho]4"}], 
         ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"c", " ", 
          SuperscriptBox["T0", "2"], " ", "\[Eta]I", " ", "\[Chi]"}], ")"}], 
        "/", 
        RowBox[{"(", 
         RowBox[{"\[ScriptK]2", " ", "\[CurlyEpsilon]3", " ", "\[Rho]4"}], 
         ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"s0", " ", "\[ScriptF]4", " ", "\[Mu]0", " ", "\[Chi]"}], 
         ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"\[ScriptK]2", " ", "\[CurlyEpsilon]3", " ", "\[Rho]4"}], 
         ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"s0", " ", "T0", " ", "\[ScriptM]1", " ", 
          SuperscriptBox["\[Mu]0", "2"], " ", "\[Chi]"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"\[ScriptK]2", " ", "\[CurlyEpsilon]3", " ", "\[Rho]4"}], 
         ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Mu]0", " ", "\[Rho]0", " ", "\[Chi]"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"\[CurlyEpsilon]3", " ", "\[Rho]4"}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[ScriptK]1", " ", 
          SuperscriptBox["\[Mu]0", "2"], " ", "\[Rho]0", " ", "\[Chi]"}], 
         ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"\[ScriptK]2", " ", "\[CurlyEpsilon]3", " ", "\[Rho]4"}], 
         ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[ScriptM]2", " ", 
          SuperscriptBox["\[Mu]0", "2"], " ", "\[Rho]0", " ", "\[Chi]"}], 
         ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"\[ScriptK]2", " ", "\[CurlyEpsilon]3", " ", "\[Rho]4"}], 
         ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[ScriptM]1", " ", 
          SuperscriptBox["\[Mu]0", "3"], " ", "\[Rho]0", " ", "\[Chi]"}], 
         ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"\[ScriptK]2", " ", "\[CurlyEpsilon]3", " ", "\[Rho]4"}], 
         ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
         "s0", " ", "T0", " ", "\[Mu]0", " ", "\[Rho]1", " ", "\[Chi]"}], 
         ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"\[ScriptK]2", " ", "\[CurlyEpsilon]3", " ", "\[Rho]4"}], 
         ")"}]}]}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"d1", "=", 
   RowBox[{
    RowBox[{
     SuperscriptBox["k", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", " ", "s0", " ", 
          SuperscriptBox["T0", "2"], " ", "\[Lambda]", " ", "\[Rho]0"}], 
         ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"\[ScriptK]2", " ", "\[CurlyEpsilon]3", " ", "\[Rho]4"}], 
         ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"c", " ", 
          SuperscriptBox["T0", "2"], " ", 
          SuperscriptBox["\[Rho]0", "2"]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"\[ScriptK]2", " ", "\[CurlyEpsilon]3", " ", "\[Rho]4"}], 
         ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["s0", "2"], " ", 
          SuperscriptBox["T0", "2"], " ", "\[Chi]"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"\[ScriptK]2", " ", "\[CurlyEpsilon]3", " ", "\[Rho]4"}], 
         ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["k", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"s0", " ", "T0", " ", "\[ScriptM]1"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"\[CurlyEpsilon]3", " ", "\[Rho]4"}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"c", " ", 
          SuperscriptBox["T0", "2"], " ", "\[ScriptF]1", " ", "\[ScriptM]1"}],
          ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"\[ScriptK]2", " ", "\[CurlyEpsilon]3", " ", "\[Rho]4"}], 
         ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"s0", " ", 
          SuperscriptBox["T0", "2"], " ", "\[ScriptF]3", " ", "\[ScriptM]1"}],
          ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"\[ScriptK]2", " ", "\[CurlyEpsilon]3", " ", "\[Rho]4"}], 
         ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"s0", " ", "\[ScriptF]4", " ", "\[ScriptM]2"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"\[ScriptK]2", " ", "\[CurlyEpsilon]3", " ", "\[Rho]4"}], 
         ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"s0", " ", "T0", " ", "\[ScriptK]1", " ", "\[ScriptM]2"}], 
         ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"\[ScriptK]2", " ", "\[CurlyEpsilon]3", " ", "\[Rho]4"}], 
         ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
         "s0", " ", "T0", " ", "\[ScriptM]1", " ", "\[CurlyEpsilon]1"}], 
         ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"\[ScriptK]2", " ", "\[CurlyEpsilon]3", " ", "\[Rho]4"}], 
         ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"c", " ", 
          SuperscriptBox["T0", "2"], " ", "\[ScriptM]1", " ", "\[Eta]I"}], 
         ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"\[ScriptK]2", " ", "\[CurlyEpsilon]3", " ", "\[Rho]4"}], 
         ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
         "T0", " ", "\[ScriptF]1", " ", "\[ScriptK]1", " ", "\[Lambda]"}], 
         ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"\[ScriptK]2", " ", "\[CurlyEpsilon]3", " ", "\[Rho]4"}], 
         ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
         "T0", " ", "\[ScriptF]1", " ", "\[ScriptM]2", " ", "\[Lambda]"}], 
         ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"\[ScriptK]2", " ", "\[CurlyEpsilon]3", " ", "\[Rho]4"}], 
         ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"T0", " ", "\[ScriptK]1", " ", "\[Eta]I", " ", "\[Lambda]"}],
          ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"\[ScriptK]2", " ", "\[CurlyEpsilon]3", " ", "\[Rho]4"}], 
         ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"T0", " ", "\[ScriptM]2", " ", "\[Eta]I", " ", "\[Lambda]"}],
          ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"\[ScriptK]2", " ", "\[CurlyEpsilon]3", " ", "\[Rho]4"}], 
         ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
         "2", " ", "T0", " ", "\[ScriptF]1", " ", "\[ScriptM]1", " ", 
          "\[Lambda]", " ", "\[Mu]0"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"\[ScriptK]2", " ", "\[CurlyEpsilon]3", " ", "\[Rho]4"}], 
         ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
         "2", " ", "T0", " ", "\[ScriptM]1", " ", "\[Eta]I", " ", "\[Lambda]",
           " ", "\[Mu]0"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"\[ScriptK]2", " ", "\[CurlyEpsilon]3", " ", "\[Rho]4"}], 
         ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[ScriptF]4", " ", "\[Rho]0"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"T0", " ", "\[CurlyEpsilon]3", " ", "\[Rho]4"}], ")"}]}], 
       "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
         "T0", " ", "\[ScriptF]3", " ", "\[ScriptK]1", " ", "\[Rho]0"}], 
         ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"\[ScriptK]2", " ", "\[CurlyEpsilon]3", " ", "\[Rho]4"}], 
         ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[ScriptM]2", " ", "\[CurlyEpsilon]1", " ", "\[Rho]0"}], 
         ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"\[ScriptK]2", " ", "\[CurlyEpsilon]3", " ", "\[Rho]4"}], 
         ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[ScriptM]1", " ", "\[Mu]0", " ", "\[Rho]0"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"\[CurlyEpsilon]3", " ", "\[Rho]4"}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
         "T0", " ", "\[ScriptF]3", " ", "\[ScriptM]1", " ", "\[Mu]0", " ", 
          "\[Rho]0"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"\[ScriptK]2", " ", "\[CurlyEpsilon]3", " ", "\[Rho]4"}], 
         ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
         "\[ScriptF]4", " ", "\[ScriptM]2", " ", "\[Mu]0", " ", "\[Rho]0"}], 
         ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
         "T0", " ", "\[ScriptK]2", " ", "\[CurlyEpsilon]3", " ", "\[Rho]4"}], 
         ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
         "\[ScriptK]1", " ", "\[ScriptM]2", " ", "\[Mu]0", " ", "\[Rho]0"}], 
         ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"\[ScriptK]2", " ", "\[CurlyEpsilon]3", " ", "\[Rho]4"}], 
         ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
         "\[ScriptM]1", " ", "\[CurlyEpsilon]1", " ", "\[Mu]0", " ", 
          "\[Rho]0"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"\[ScriptK]2", " ", "\[CurlyEpsilon]3", " ", "\[Rho]4"}], 
         ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"s0", " ", "T0", " ", "\[ScriptK]1", " ", "\[Rho]1"}], ")"}],
         "/", 
        RowBox[{"(", 
         RowBox[{"\[ScriptK]2", " ", "\[CurlyEpsilon]3", " ", "\[Rho]4"}], 
         ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Rho]0", " ", "\[Rho]1"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"\[CurlyEpsilon]3", " ", "\[Rho]4"}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
         "\[ScriptK]1", " ", "\[Mu]0", " ", "\[Rho]0", " ", "\[Rho]1"}], 
         ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"\[ScriptK]2", " ", "\[CurlyEpsilon]3", " ", "\[Rho]4"}], 
         ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[ScriptF]1", " ", "\[Chi]"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"\[CurlyEpsilon]3", " ", "\[Rho]4"}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Eta]I", " ", "\[Chi]"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"\[CurlyEpsilon]3", " ", "\[Rho]4"}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
         "\[ScriptF]1", " ", "\[ScriptK]1", " ", "\[Mu]0", " ", "\[Chi]"}], 
         ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"\[ScriptK]2", " ", "\[CurlyEpsilon]3", " ", "\[Rho]4"}], 
         ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
         "\[ScriptF]1", " ", "\[ScriptM]2", " ", "\[Mu]0", " ", "\[Chi]"}], 
         ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"\[ScriptK]2", " ", "\[CurlyEpsilon]3", " ", "\[Rho]4"}], 
         ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
         "\[ScriptK]1", " ", "\[Eta]I", " ", "\[Mu]0", " ", "\[Chi]"}], ")"}],
         "/", 
        RowBox[{"(", 
         RowBox[{"\[ScriptK]2", " ", "\[CurlyEpsilon]3", " ", "\[Rho]4"}], 
         ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
         "\[ScriptM]2", " ", "\[Eta]I", " ", "\[Mu]0", " ", "\[Chi]"}], ")"}],
         "/", 
        RowBox[{"(", 
         RowBox[{"\[ScriptK]2", " ", "\[CurlyEpsilon]3", " ", "\[Rho]4"}], 
         ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[ScriptF]1", " ", "\[ScriptM]1", " ", 
          SuperscriptBox["\[Mu]0", "2"], " ", "\[Chi]"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"\[ScriptK]2", " ", "\[CurlyEpsilon]3", " ", "\[Rho]4"}], 
         ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[ScriptM]1", " ", "\[Eta]I", " ", 
          SuperscriptBox["\[Mu]0", "2"], " ", "\[Chi]"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"\[ScriptK]2", " ", "\[CurlyEpsilon]3", " ", "\[Rho]4"}], 
         ")"}]}]}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"d0", "=", 
   RowBox[{
    RowBox[{
     SuperscriptBox["k", "6"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"\[ScriptF]1", " ", "\[ScriptM]1"}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"\[CurlyEpsilon]3", " ", "\[Rho]4"}], ")"}]}], ")"}]}], 
       "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[ScriptF]1", " ", "\[ScriptK]1", " ", "\[ScriptM]2"}], 
         ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"\[ScriptK]2", " ", "\[CurlyEpsilon]3", " ", "\[Rho]4"}], 
         ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[ScriptM]1", " ", "\[Eta]I"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"\[CurlyEpsilon]3", " ", "\[Rho]4"}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[ScriptK]1", " ", "\[ScriptM]2", " ", "\[Eta]I"}], ")"}], 
        "/", 
        RowBox[{"(", 
         RowBox[{"\[ScriptK]2", " ", "\[CurlyEpsilon]3", " ", "\[Rho]4"}], 
         ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["k", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["s0", "2"], " ", 
            SuperscriptBox["T0", "2"], " ", "\[ScriptM]1"}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"\[ScriptK]2", " ", "\[CurlyEpsilon]3", " ", "\[Rho]4"}], 
           ")"}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"s0", " ", "T0", " ", "\[ScriptK]1", " ", "\[Rho]0"}], ")"}],
         "/", 
        RowBox[{"(", 
         RowBox[{"\[ScriptK]2", " ", "\[CurlyEpsilon]3", " ", "\[Rho]4"}], 
         ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"s0", " ", "T0", " ", "\[ScriptM]2", " ", "\[Rho]0"}], ")"}],
         "/", 
        RowBox[{"(", 
         RowBox[{"\[ScriptK]2", " ", "\[CurlyEpsilon]3", " ", "\[Rho]4"}], 
         ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
         "2", " ", "s0", " ", "T0", " ", "\[ScriptM]1", " ", "\[Mu]0", " ", 
          "\[Rho]0"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"\[ScriptK]2", " ", "\[CurlyEpsilon]3", " ", "\[Rho]4"}], 
         ")"}]}], "-", 
       RowBox[{
        SuperscriptBox["\[Rho]0", "2"], "/", 
        RowBox[{"(", 
         RowBox[{"\[CurlyEpsilon]3", " ", "\[Rho]4"}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[ScriptK]1", " ", "\[Mu]0", " ", 
          SuperscriptBox["\[Rho]0", "2"]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"\[ScriptK]2", " ", "\[CurlyEpsilon]3", " ", "\[Rho]4"}], 
         ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[ScriptM]2", " ", "\[Mu]0", " ", 
          SuperscriptBox["\[Rho]0", "2"]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"\[ScriptK]2", " ", "\[CurlyEpsilon]3", " ", "\[Rho]4"}], 
         ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[ScriptM]1", " ", 
          SuperscriptBox["\[Mu]0", "2"], " ", 
          SuperscriptBox["\[Rho]0", "2"]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"\[ScriptK]2", " ", "\[CurlyEpsilon]3", " ", "\[Rho]4"}], 
         ")"}]}]}], ")"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8512535189444895`*^9, 3.851253652230457*^9}, {
  3.8512536904858694`*^9, 3.8512537170755596`*^9}, {3.8512537570119667`*^9, 
  3.8512537605167775`*^9}, {3.8512578075395703`*^9, 3.851257839509511*^9}, {
  3.851257931380316*^9, 3.851257940475021*^9}, {3.851258024917498*^9, 
  3.851258179080885*^9}, {3.8512586065405464`*^9, 3.8512586095822067`*^9}},
 Background->RGBColor[0.94, 0.88, 0.94],
 CellLabel->"In[44]:=",ExpressionUUID->"50e2d2e5-3f5e-456c-8d60-1e93a5f5a05b"],

Cell["\<\
=========================================
Check:\
\>", "Text",
 CellChangeTimes->{{3.8512583105660224`*^9, 
  3.8512583169024105`*^9}},ExpressionUUID->"9da428e3-df84-41e4-94c0-\
4f88d0cbab75"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"P9T", "-", 
   RowBox[{"P3", "*", "P6"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8512538855286207`*^9, 3.8512538932204556`*^9}, {
  3.8512582089902506`*^9, 3.851258214150155*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->"In[51]:=",ExpressionUUID->"a70112d4-d5eb-4e7f-8e74-7502743b0625"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.8512538942798357`*^9, {3.851258205976225*^9, 3.851258215917401*^9}, 
   3.851400850886911*^9, 3.851406576222659*^9},
 CellLabel->"Out[51]=",ExpressionUUID->"ad7f9f1c-0039-4c08-b288-2aef255a0624"]
}, Open  ]],

Cell[TextData[{
 "=========================================\nIn the small wavelength regime ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    StyleBox["k",
     FontWeight->"Bold"], "\[Rule]", " ", "\[Infinity]"}], TraditionalForm]],
  ExpressionUUID->"ac6964b1-25da-4f3a-a881-8e4ebfb67bc3"],
 "  the dispersion relations are akin to ",
 Cell[BoxData[
  FormBox[
   StyleBox[
    RowBox[{"\[Omega]", "=", 
     RowBox[{
      RowBox[{"W", " ", "k"}], "+", " ", 
      RowBox[{"\[ScriptCapitalO]", "(", 
       SuperscriptBox["k", "0"], ")"}]}]}],
    FontWeight->"Bold"], TraditionalForm]],ExpressionUUID->
  "43bf6911-cbcd-4c3c-a583-d90c325f16a9"],
 ".\n\nOnly the coefficients ",
 Cell[BoxData[
  FormBox[
   SubsuperscriptBox["d", 
    RowBox[{"2", "n"}], 
    RowBox[{"(", "k", ")"}]], TraditionalForm]],ExpressionUUID->
  "d7caf137-4ec6-45d5-98e8-783cfeabf1e2"],
 " contribute in this limit.\nThis is clear if one reads the highest power in \
k for the terms of ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["P", "6"], "(", "\[CapitalDelta]", ")"}], TraditionalForm]],
  ExpressionUUID->"fe6a961f-a4c6-407e-b4c5-21efebb85c91"],
 ":"
}], "Text",
 CellChangeTimes->{{3.8512474050400925`*^9, 3.851247623743928*^9}, {
  3.8514046549277973`*^9, 3.8514046803507805`*^9}, {3.851404751496788*^9, 
  3.8514047531627645`*^9}},ExpressionUUID->"43a99f3a-87c8-4951-a121-\
10c5bc3cd4de"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Exponent", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      SuperscriptBox["\[CapitalDelta]", "6"], ",", 
      RowBox[{
       SuperscriptBox["\[CapitalDelta]", "5"], "d5"}], ",", 
      RowBox[{
       SuperscriptBox["\[CapitalDelta]", "4"], "d4"}], ",", 
      RowBox[{
       SuperscriptBox["\[CapitalDelta]", "3"], " ", "d3"}], ",", 
      RowBox[{
       SuperscriptBox["\[CapitalDelta]", "2"], "d2"}], ",", 
      RowBox[{
       SuperscriptBox["\[CapitalDelta]", "1"], "d1"}], ",", "d0"}], "}"}], "/.", 
    RowBox[{"\[CapitalDelta]", "\[Rule]", " ", 
     RowBox[{
      RowBox[{"-", "\[ImaginaryI]"}], " ", "W", " ", "k"}]}]}], ",", "k"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.8512464779320154`*^9, 3.8512465044180355`*^9}, 
   3.851246696295149*^9, {3.851246745117501*^9, 3.8512467729670353`*^9}, {
   3.8512468283540773`*^9, 3.851246828677271*^9}, {3.85140402269309*^9, 
   3.851404046011594*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->"In[52]:=",ExpressionUUID->"21caabdb-fa94-4fe3-8cc2-eb86336144b1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"6", ",", "5", ",", "6", ",", "5", ",", "6", ",", "5", ",", "6"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.851246677385282*^9, 3.851246703758184*^9}, 
   3.851246780201313*^9, 3.851246835445965*^9, 3.8512503622487144`*^9, 
   3.851400368505372*^9, 3.851404047292131*^9, 3.8514046884018307`*^9, 
   3.8514065763737354`*^9},
 CellLabel->"Out[52]=",ExpressionUUID->"fc56fe25-b3c9-47d0-874c-e6efd0df14b9"]
}, Open  ]],

Cell[TextData[{
 "The polynomial in the limit  ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    StyleBox["k",
     FontWeight->"Bold"], "\[Rule]", " ", "\[Infinity]"}], TraditionalForm]],
  ExpressionUUID->"a89d8125-6235-4b86-bcb8-8ed1449075b9"],
 " factorizes according to ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["P", "6"], "(", "\[CapitalDelta]", ")"}], "\[Rule]", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"-", "\[ImaginaryI]"}], ")"}], 
     RowBox[{
      SubsuperscriptBox["P", "3", "\[Infinity]"], "(", 
      SuperscriptBox["W", "2"], ")"}]}]}], TraditionalForm]],
  FontWeight->"Bold",ExpressionUUID->"6c3ab766-9155-4308-a91e-ca0de44f1b45"],
 ".\nThe polynomial ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubsuperscriptBox["P", "3", "\[Infinity]"], "(", 
    SuperscriptBox["W", "2"], ")"}], TraditionalForm]],ExpressionUUID->
  "4d16a1b9-4bf1-4f76-99ca-a5edb5df746d"],
 " is given by"
}], "Text",
 CellChangeTimes->{{3.8512477151135273`*^9, 3.851247823041622*^9}, {
  3.8514046949120045`*^9, 
  3.851404711661723*^9}},ExpressionUUID->"7d769076-e5e4-48ee-8ea2-\
9b30f3d53188"],

Cell[BoxData[
 RowBox[{
  RowBox[{"P\[Infinity]3", "=", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      SuperscriptBox["W", "2"], ")"}], "3"], "+", 
    RowBox[{"d4\[Infinity]", 
     SuperscriptBox[
      RowBox[{"(", 
       SuperscriptBox["W", "2"], ")"}], "2"]}], "+", " ", 
    RowBox[{"d2\[Infinity]", 
     RowBox[{"(", 
      SuperscriptBox["W", "2"], ")"}]}], "+", "d0\[Infinity]"}]}], " ", ";", 
  "           ", 
  RowBox[{"(*", " ", 
   RowBox[{"Eq", ".", 
    RowBox[{"(", 
     RowBox[{"D", ".18"}], ")"}]}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.851244343061604*^9, 3.851244414849346*^9}, {
   3.851244452633211*^9, 3.8512445540972476`*^9}, 3.851249242622547*^9, {
   3.8512493891508408`*^9, 3.8512493912100067`*^9}, {3.851250246663921*^9, 
   3.8512502614704*^9}, {3.851404085079218*^9, 3.8514040929233217`*^9}, {
   3.8514041293155103`*^9, 3.8514041486583924`*^9}, {3.851404457134169*^9, 
   3.85140445839489*^9}},
 Background->RGBColor[0.94, 0.88, 0.94],
 CellLabel->"In[53]:=",ExpressionUUID->"70728d7d-544c-425c-9164-df6b107e51c2"],

Cell[TextData[{
 "To study causality one needs to consider the following transformation on \
the polynomial ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubsuperscriptBox["P", "3", 
     RowBox[{"(", "\[Infinity]", ")"}]], "(", "\[CapitalDelta]", ")"}], 
   TraditionalForm]],ExpressionUUID->"6302abe9-eba7-482a-a2be-25af79769c11"],
 " which generates ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubsuperscriptBox["Q", "3", 
     RowBox[{"(", "\[Infinity]", ")"}]], "(", "z", ")"}], TraditionalForm]],
  ExpressionUUID->"9f81501a-dda2-4e01-a367-d066484420c7"]
}], "Text",
 CellChangeTimes->{{3.8512489759918313`*^9, 3.8512490936340456`*^9}, {
  3.8512503798154173`*^9, 3.851250394570298*^9}, {3.851404731223245*^9, 
  3.851404734663165*^9}},ExpressionUUID->"bcef660f-84ad-40af-8500-\
05b0e31ce42d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Q\[Infinity]3", "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"z", "-", "1"}], ")"}], "3"], " ", "P\[Infinity]3"}], "/.", 
    "\[VeryThinSpace]", 
    RowBox[{"W", "\[Rule]", 
     RowBox[{"\[Sqrt]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"z", "+", "1"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"z", "-", "1"}], ")"}]}], ")"}]}]}]}], "]"}], "           ", 
  RowBox[{"(*", " ", 
   RowBox[{"Eq", ".", 
    RowBox[{"(", 
     RowBox[{"D", ".20"}], ")"}]}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.851248060863062*^9, 3.851248123125466*^9}, {
  3.8512482345317287`*^9, 3.8512482512092156`*^9}, {3.851249200498699*^9, 
  3.8512492325616846`*^9}, {3.8514039688367953`*^9, 3.8514039692297993`*^9}, {
  3.8514041572591567`*^9, 3.8514041607624407`*^9}, {3.8514044669892015`*^9, 
  3.8514044678351526`*^9}},
 Background->RGBColor[0.94, 0.88, 0.94],
 CellLabel->"In[54]:=",ExpressionUUID->"2fd51de7-1b13-414a-af5f-37b9ac752089"],

Cell[BoxData[
 RowBox[{
  RowBox[{"d0\[Infinity]", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "z"}], ")"}], "3"]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "+", "z"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"d2\[Infinity]", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z"}], ")"}], "2"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", "z"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"d4\[Infinity]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "z"}], ")"}]}], "+", "z"}], ")"}]}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{{3.851248235081832*^9, 3.851248252076853*^9}, 
   3.8512494717520323`*^9, 3.8512497555765166`*^9, 3.851249963808988*^9, {
   3.851250231771721*^9, 3.851250265903787*^9}, 3.8514003693085575`*^9, 
   3.8514041807472324`*^9, 3.8514065771669188`*^9},
 CellLabel->"Out[54]=",ExpressionUUID->"34608f29-8da3-4392-a76f-c77e2770a8c8"]
}, Open  ]],

Cell["The coefficients schematically read as", "Text",
 CellChangeTimes->{{3.8512503979110484`*^9, 
  3.85125040812803*^9}},ExpressionUUID->"8d94353b-1e84-4ddd-b5e8-\
6a59e0385eef"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "e\[Infinity]3", ",", "e\[Infinity]2", ",", "e\[Infinity]1", ",", 
      "e\[Infinity]0"}], "}"}], "=", 
    RowBox[{"Coefficient", "[", 
     RowBox[{"Q\[Infinity]3", ",", "z", ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", "2", ",", "1", ",", "0"}], "}"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{"{", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"e\[Infinity]3", "\[Equal]", 
     RowBox[{
     "1", "+", "d0\[Infinity]", "+", " ", "d4\[Infinity]", "+", " ", 
      "d2\[Infinity]"}]}], ",", "\[IndentingNewLine]", 
    RowBox[{"e\[Infinity]2", "\[Equal]", 
     RowBox[{"3", "-", 
      RowBox[{"3", "d0\[Infinity]"}], "+", "d4\[Infinity]", "-", 
      "d2\[Infinity]"}]}], ",", 
    "                                                     ", 
    RowBox[{"(*", " ", 
     RowBox[{"Eq", ".", 
      RowBox[{"(", 
       RowBox[{"D", ".21"}], ")"}]}], " ", "*)"}], "    ", 
    "\[IndentingNewLine]", 
    RowBox[{"e\[Infinity]1", "\[Equal]", 
     RowBox[{"3", "+", 
      RowBox[{"3", "d0\[Infinity]"}], "-", "d4\[Infinity]", "-", 
      "d2\[Infinity]"}]}], ",", "\[IndentingNewLine]", 
    RowBox[{"e\[Infinity]0", "\[Equal]", 
     RowBox[{
     "1", "-", "d0\[Infinity]", "-", "d4\[Infinity]", "+", 
      "d2\[Infinity]"}]}]}], "\[IndentingNewLine]", "}"}], "]"}]}], "Input",
 CellChangeTimes->{{3.851249799816374*^9, 3.851249807425371*^9}, {
  3.851249909263651*^9, 3.851249913593693*^9}, {3.8512499849154587`*^9, 
  3.8512500112412634`*^9}, {3.8514041877023373`*^9, 3.8514044077641597`*^9}},
 Background->RGBColor[1, 0.9, 0.8],
 CellLabel->"In[55]:=",ExpressionUUID->"e23f9cce-0736-4a69-9f8c-59823bb4d243"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"True", ",", "True", ",", "True", ",", "True"}], "}"}]], "Output",
 CellChangeTimes->{
  3.851249871660739*^9, 3.8512499750147686`*^9, {3.851250276950528*^9, 
   3.851250303111448*^9}, 3.8514003694383993`*^9, 3.8514042329103174`*^9, 
   3.8514044021539106`*^9, 3.851406577232748*^9},
 CellLabel->"Out[56]=",ExpressionUUID->"58f6abdd-5c4a-4a91-9d4f-38ed7251ec7e"]
}, Open  ]],

Cell[TextData[{
 "The coefficients ",
 Cell[BoxData[
  FormBox[
   SubsuperscriptBox["d", "n", 
    RowBox[{"(", "\[Infinity]", ")"}]], TraditionalForm]],ExpressionUUID->
  "f77856ff-35fe-4c4a-98f7-ca0a92591739"],
 " in ",
 Cell[BoxData[
  FormBox[
   SubsuperscriptBox["P", "3", 
    RowBox[{"(", "\[Infinity]", ")"}]], TraditionalForm]],ExpressionUUID->
  "b827241f-1baf-4154-a818-137f2a8a6ed8"],
 " are given by the following limit"
}], "Text",
 CellChangeTimes->{{3.851243721499699*^9, 3.8512437589071083`*^9}, 
   3.851247366790563*^9, {3.851247639186512*^9, 3.8512476648415685`*^9}, {
   3.851250463143385*^9, 3.8512505222319794`*^9}, {3.8514044339740343`*^9, 
   3.8514044437839236`*^9}},ExpressionUUID->"08b4228c-c52f-40e5-96fc-\
d5a530d5e929"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"d4\[Infinity]", "=", 
   RowBox[{"Normal", "@", 
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"d4", "/.", 
        RowBox[{"\[CapitalDelta]", "\[Rule]", " ", 
         RowBox[{
          RowBox[{"-", "\[ImaginaryI]"}], " ", "W", " ", "k"}]}]}], "/.", 
       RowBox[{"k", "\[Rule]", 
        RowBox[{"1", "/", "L"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"L", ",", "0", ",", 
        RowBox[{"-", "2"}]}], "}"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"d2\[Infinity]", "=", 
   RowBox[{"Normal", "@", 
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"d2", "/.", 
        RowBox[{"\[CapitalDelta]", "\[Rule]", " ", 
         RowBox[{
          RowBox[{"-", "\[ImaginaryI]"}], " ", "W", " ", "k"}]}]}], "/.", 
       RowBox[{"k", "\[Rule]", 
        RowBox[{"1", "/", "L"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"L", ",", "0", ",", 
        RowBox[{"-", "4"}]}], "}"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"d0\[Infinity]", "=", 
   RowBox[{"Normal", "@", 
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"d0", "/.", 
        RowBox[{"\[CapitalDelta]", "\[Rule]", " ", 
         RowBox[{
          RowBox[{"-", "\[ImaginaryI]"}], " ", "W", " ", "k"}]}]}], "/.", 
       RowBox[{"k", "\[Rule]", 
        RowBox[{"1", "/", "L"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"L", ",", "0", ",", 
        RowBox[{"-", "6"}]}], "}"}]}], "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8512440135182667`*^9, 3.851244035508583*^9}, {
  3.8512441140043707`*^9, 3.8512442310775785`*^9}, {3.8512446162743807`*^9, 
  3.8512446202657905`*^9}, {3.851244732146475*^9, 3.8512447347864075`*^9}, {
  3.851244827196479*^9, 3.851244837651055*^9}, {3.8512451305782833`*^9, 
  3.851245179443907*^9}, {3.8512453779203215`*^9, 3.8512453867369895`*^9}, {
  3.851250337874073*^9, 3.8512503504258933`*^9}, {3.851404478103377*^9, 
  3.8514045160020223`*^9}},
 Background->RGBColor[1, 0.9, 0.8],
 CellLabel->"In[57]:=",ExpressionUUID->"80aeeb7e-5015-42ed-96e7-d63d7226538b"]
}, Closed]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1152., 585.6},
WindowMargins->{{
  Automatic, -5.399999999999864}, {-5.399999999999977, Automatic}},
Magnification:>0.8 Inherited,
FrontEndVersion->"12.1 for Microsoft Windows (64-bit) (June 19, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"bb8406a7-9936-4b64-8a6a-ad7d9a66b699"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 199, 3, 22, "Input",ExpressionUUID->"c51dfb53-323e-454a-8153-504c86e0aa32"],
Cell[760, 25, 281, 9, 27, "Text",ExpressionUUID->"d97aa6a8-f5ba-4b66-8da4-ed3567f7ac31"],
Cell[CellGroupData[{
Cell[1066, 38, 169, 3, 78, "Title",ExpressionUUID->"e7dc1006-f656-47e6-a586-fee182b4601d"],
Cell[CellGroupData[{
Cell[1260, 45, 164, 3, 55, "Chapter",ExpressionUUID->"2169c05e-5133-4cd8-b176-94fbd1845881"],
Cell[1427, 50, 542, 18, 27, "Text",ExpressionUUID->"776825cf-9e04-48a6-995b-d06ca17efec5"],
Cell[CellGroupData[{
Cell[1994, 72, 2954, 75, 73, "Input",ExpressionUUID->"4bfcb3ff-0863-415b-86a0-cd2296b63c6a"],
Cell[4951, 149, 2949, 80, 57, "Output",ExpressionUUID->"1309045c-de12-4bf2-bfcf-29ffc432d72e"]
}, Open  ]],
Cell[7915, 232, 517, 15, 27, "Text",ExpressionUUID->"ea0cc3ad-b475-46c7-9a50-47c9ae913216"],
Cell[8435, 249, 1465, 23, 35, "Input",ExpressionUUID->"135a1935-91c1-4f0c-90e7-45ea465c9165"],
Cell[CellGroupData[{
Cell[9925, 276, 2273, 65, 74, "Input",ExpressionUUID->"8ddb11ba-a759-460f-b0b4-e977a4f3e76a"],
Cell[12201, 343, 229, 4, 25, "Output",ExpressionUUID->"c222e2eb-3b4d-4508-90ce-99095a1f001e"]
}, Open  ]],
Cell[12445, 350, 249, 6, 44, "Text",ExpressionUUID->"79cd9b2b-8b52-4229-a855-9ff1093a9940"],
Cell[CellGroupData[{
Cell[12719, 360, 6294, 173, 266, "Input",ExpressionUUID->"f0cf1eea-ebaf-49c6-8d92-ecd158117fe6"],
Cell[19016, 535, 272, 5, 25, "Output",ExpressionUUID->"5dc40535-0a5d-49e1-a095-9b57bac531d2"]
}, Open  ]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[19349, 547, 315, 5, 78, "Title",ExpressionUUID->"34183670-928b-4acd-b8ee-c132fb50c0fe"],
Cell[CellGroupData[{
Cell[19689, 556, 164, 3, 55, "Chapter",ExpressionUUID->"855b194e-c040-4dc4-9143-001c85f60bd1"],
Cell[19856, 561, 522, 18, 27, "Text",ExpressionUUID->"f5f320f6-f8e4-4e2c-83d8-3a6ca78bc630"],
Cell[CellGroupData[{
Cell[20403, 583, 15891, 414, 305, "Input",ExpressionUUID->"ecc237e2-0963-4c6d-b02a-5b78a27be0d0"],
Cell[36297, 999, 15295, 411, 151, "Output",ExpressionUUID->"3999ff1f-c1a3-42f5-8e59-45856bfd8061"]
}, Open  ]],
Cell[51607, 1413, 550, 16, 27, "Text",ExpressionUUID->"25872199-16f0-4a57-9b47-8299d213f64f"],
Cell[52160, 1431, 1297, 19, 35, "Input",ExpressionUUID->"4b048edd-9381-45b9-895d-6ac87f9b5a97"]
}, Closed]],
Cell[CellGroupData[{
Cell[53494, 1455, 347, 10, 47, "Chapter",ExpressionUUID->"83ee2fc7-dbfc-4896-a6e9-d9985b969bd3"],
Cell[53844, 1467, 2141, 59, 99, "Text",ExpressionUUID->"70ec510e-c90b-4d0f-8a87-44852a8ca982"],
Cell[55988, 1528, 770, 18, 35, "Input",ExpressionUUID->"3380d82e-81f8-4e0a-a01b-12b9c107384a"],
Cell[56761, 1548, 163, 3, 27, "Text",ExpressionUUID->"41a4f34f-335c-41b7-a699-a9a6029f725a"],
Cell[56927, 1553, 1358, 32, 36, "Input",ExpressionUUID->"f6761417-28af-467b-ab89-043d3246e06f"],
Cell[58288, 1587, 474, 12, 44, "Text",ExpressionUUID->"e3235205-2c2d-468b-8527-15f422e00d30"],
Cell[CellGroupData[{
Cell[58787, 1603, 329, 6, 35, "Input",ExpressionUUID->"e6aad430-6424-436c-949d-94dc1da9b60f"],
Cell[59119, 1611, 241, 3, 25, "Output",ExpressionUUID->"5ac36bd0-54c4-4502-b51b-c56d39e8bdbd"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[59409, 1620, 439, 13, 55, "Chapter",ExpressionUUID->"be1f8694-251f-4233-b120-02b8ef3c6ccf"],
Cell[59851, 1635, 1366, 41, 84, "Text",ExpressionUUID->"9a3ab1c4-9360-4094-83ba-0e6d93289fd7"],
Cell[CellGroupData[{
Cell[61242, 1680, 1424, 34, 38, "Input",ExpressionUUID->"d5c397de-ecb5-4153-9281-2399e5558885"],
Cell[62669, 1716, 425, 8, 25, "Output",ExpressionUUID->"589fa5aa-f1b4-41c3-9492-ea3be4431343"]
}, Open  ]],
Cell[63109, 1727, 1196, 36, 48, "Text",ExpressionUUID->"f4b2b2f3-a97a-49e0-b524-e3ea55e5031e"],
Cell[64308, 1765, 1150, 29, 39, "Input",ExpressionUUID->"f77fa9be-8acb-4a13-afe0-5c1ded18b56a"],
Cell[65461, 1796, 844, 20, 46, "Text",ExpressionUUID->"b9fa2aca-fc14-4ec8-b1c5-7cee7388512c"],
Cell[CellGroupData[{
Cell[66330, 1820, 813, 22, 58, "Input",ExpressionUUID->"e89735b4-612f-418f-a073-b6fa3db85052"],
Cell[67146, 1844, 1230, 38, 30, "Output",ExpressionUUID->"8f84c420-0ba2-4c9c-8b18-a0fb67d42284"]
}, Open  ]],
Cell[68391, 1885, 181, 3, 27, "Text",ExpressionUUID->"481c13f4-0775-4b01-959d-f88acda53b81"],
Cell[CellGroupData[{
Cell[68597, 1892, 2588, 56, 156, "Input",ExpressionUUID->"54bf8d6e-b45f-449f-8b24-be67618ad3aa"],
Cell[71188, 1950, 364, 7, 25, "Output",ExpressionUUID->"4210a5b8-f718-420e-9449-dfb6d94f1750"]
}, Open  ]],
Cell[71567, 1960, 841, 21, 47, "Text",ExpressionUUID->"658dda3f-b894-408d-832b-f1f890c481c0"],
Cell[72411, 1983, 2724, 71, 81, "Input",ExpressionUUID->"532e1a9a-64b9-4acd-9ea1-3dfa20a1812b"]
}, Closed]],
Cell[CellGroupData[{
Cell[75172, 2059, 250, 4, 47, "Chapter",ExpressionUUID->"968520f4-a993-42bb-8d61-62d0f4e15dbd"],
Cell[75425, 2065, 632, 17, 96, "Text",ExpressionUUID->"465c816c-65e1-4a0b-a4e2-c3831ed2c952"],
Cell[CellGroupData[{
Cell[76082, 2086, 180, 3, 52, "Section",ExpressionUUID->"131261e9-2b02-48eb-8c64-754a50768c47"],
Cell[76265, 2091, 231, 6, 44, "Text",ExpressionUUID->"8e8f1b3c-537f-4b2f-9a45-0880240926b6"],
Cell[76499, 2099, 1019, 21, 35, "Input",ExpressionUUID->"9ba4e2b7-7244-4cf9-975a-ae20a0092b7c"],
Cell[77521, 2122, 634, 20, 27, "Text",ExpressionUUID->"a31bea50-5588-4201-92b9-cddce707d378"],
Cell[78158, 2144, 437, 13, 42, "Text",ExpressionUUID->"58571fbb-a836-4c3b-99ef-c9cc4e86bfc6"],
Cell[78598, 2159, 4875, 141, 116, "Input",ExpressionUUID->"7ad8bb37-7bff-45a7-b320-47c04b0379f9"],
Cell[83476, 2302, 435, 13, 42, "Text",ExpressionUUID->"e148ff90-430f-4fb4-aa66-e70aaa0d4bf5"],
Cell[83914, 2317, 15514, 445, 261, "Input",ExpressionUUID->"d2739d06-6885-41ba-937c-567c5056bda9"],
Cell[CellGroupData[{
Cell[99453, 2766, 300, 6, 35, "Input",ExpressionUUID->"32c4e52c-1197-4e8f-bee5-acf1fee84541"],
Cell[99756, 2774, 198, 3, 25, "Output",ExpressionUUID->"f7e06b50-6005-42af-84d7-d7d3e671456b"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[100003, 2783, 232, 4, 42, "Section",ExpressionUUID->"6120fbd6-dfe2-4d50-b9c6-95bfe72792ef"],
Cell[100238, 2789, 231, 6, 44, "Text",ExpressionUUID->"80b5dae7-3719-477e-961a-8c921975bb16"],
Cell[100472, 2797, 1071, 22, 35, "Input",ExpressionUUID->"45b3ac82-ef48-46a5-94e6-4820e88080bf"],
Cell[101546, 2821, 277, 4, 22, "Input",ExpressionUUID->"da769bce-3641-40c3-88a8-52a2e4cd93fc"],
Cell[101826, 2827, 685, 21, 27, "Text",ExpressionUUID->"e4521dca-72d0-4ff9-985f-2872d80ea132"],
Cell[102514, 2850, 401, 11, 42, "Text",ExpressionUUID->"7712cbc1-9e83-4cd0-82d4-54fb5aa81358"],
Cell[102918, 2863, 2826, 83, 96, "Input",ExpressionUUID->"e32a3aed-f9d5-4c53-93bd-17db871070fd"],
Cell[105747, 2948, 435, 13, 42, "Text",ExpressionUUID->"55b4b530-aaf9-43a2-bf94-f8ab99577c98"],
Cell[106185, 2963, 44628, 1227, 582, "Input",ExpressionUUID->"50e2d2e5-3f5e-456c-8d60-1e93a5f5a05b"],
Cell[150816, 4192, 202, 6, 44, "Text",ExpressionUUID->"9da428e3-df84-41e4-94c0-4f88d0cbab75"],
Cell[CellGroupData[{
Cell[151043, 4202, 351, 7, 35, "Input",ExpressionUUID->"a70112d4-d5eb-4e7f-8e74-7502743b0625"],
Cell[151397, 4211, 248, 4, 25, "Output",ExpressionUUID->"ad7f9f1c-0039-4c08-b288-2aef255a0624"]
}, Open  ]],
Cell[151660, 4218, 1385, 38, 102, "Text",ExpressionUUID->"43a99f3a-87c8-4951-a121-10c5bc3cd4de"],
Cell[CellGroupData[{
Cell[153070, 4260, 1070, 26, 38, "Input",ExpressionUUID->"21caabdb-fa94-4fe3-8cc2-eb86336144b1"],
Cell[154143, 4288, 443, 8, 25, "Output",ExpressionUUID->"fc56fe25-b3c9-47d0-874c-e6efd0df14b9"]
}, Open  ]],
Cell[154601, 4299, 1120, 33, 48, "Text",ExpressionUUID->"7d769076-e5e4-48ee-8ea2-9b30f3d53188"],
Cell[155724, 4334, 1070, 26, 39, "Input",ExpressionUUID->"70728d7d-544c-425c-9164-df6b107e51c2"],
Cell[156797, 4362, 799, 20, 28, "Text",ExpressionUUID->"bcef660f-84ad-40af-8500-05b0e31ce42d"],
Cell[CellGroupData[{
Cell[157621, 4386, 1074, 27, 38, "Input",ExpressionUUID->"2fd51de7-1b13-414a-af5f-37b9ac752089"],
Cell[158698, 4415, 1077, 31, 29, "Output",ExpressionUUID->"34608f29-8da3-4392-a76f-c77e2770a8c8"]
}, Open  ]],
Cell[159790, 4449, 181, 3, 27, "Text",ExpressionUUID->"8d94353b-1e84-4ddd-b5e8-6a59e0385eef"],
Cell[CellGroupData[{
Cell[159996, 4456, 1779, 42, 141, "Input",ExpressionUUID->"e23f9cce-0736-4a69-9f8c-59823bb4d243"],
Cell[161778, 4500, 401, 7, 25, "Output",ExpressionUUID->"58f6abdd-5c4a-4a91-9d4f-38ed7251ec7e"]
}, Open  ]],
Cell[162194, 4510, 752, 19, 28, "Text",ExpressionUUID->"08b4228c-c52f-40e5-96fc-d5a530d5e929"],
Cell[162949, 4531, 2132, 56, 66, "Input",ExpressionUUID->"80aeeb7e-5015-42ed-96e7-d63d7226538b"]
}, Closed]]
}, Open  ]]
}, Open  ]]
}
]
*)


